The Singular Structure of Rapidity Distributions for Color-Singlet Production at N3LO

We determine the universal singular structure of rapidity distributions for color-singlet production in hadron collisions through next-to-next-to-next-to-leading order (N3LO) in QCD. Our result captures the full singular contributions as either partonic momentum fraction approaches one, including the delta-function terms, while retaining the exact dependence on the other. The essential new ingredient is the complete calculation of the three-loop quark and gluon rapidity beam-function matching kernels. Our calculation is based on the strict collinear expansion of the partonic cross sections for Higgs boson and Drell-Yan production. We represent our results in terms of generalized polylogarithms as well as numerical series expansions. The resulting N3LO partonic coefficient functions apply to arbitrary color-singlet production processes with the process dependence entering through the hard function, which encodes the virtual corrections to the Born process.

==> anc/RapSF.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{RapSF["g", x1b, x2b] -> del[x1b]*del[x2b] + (607*as^2*nc^2*del[x1b]*del[x2b])/
    324 + (5211949*as^3*nc^3*del[x1b]*del[x2b])/839808 + 
   (42727*as^3*nf*del[x1b]*del[x2b])/62208 - 
   (41*as^2*nc*nf*del[x1b]*del[x2b])/162 - 
   (2804689*as^3*nc^2*nf*del[x1b]*del[x2b])/1679616 - 
   (4*as^3*nc*nf^2*del[x1b]*del[x2b])/6561 - (as*nc*Pi^2*del[x1b]*del[x2b])/
    12 - (67*as^2*nc^2*Pi^2*del[x1b]*del[x2b])/288 - 
   (343129*as^3*nc^3*Pi^2*del[x1b]*del[x2b])/279936 - 
   (275*as^3*nf*Pi^2*del[x1b]*del[x2b])/6912 + 
   (5*as^2*nc*nf*Pi^2*del[x1b]*del[x2b])/144 + 
   (187031*as^3*nc^2*nf*Pi^2*del[x1b]*del[x2b])/559872 - 
   (17*as^3*nc*nf^2*Pi^2*del[x1b]*del[x2b])/1296 + 
   (11*as^2*nc^2*Pi^4*del[x1b]*del[x2b])/1440 + 
   (5069*as^3*nc^3*Pi^4*del[x1b]*del[x2b])/77760 - 
   (19*as^3*nf*Pi^4*del[x1b]*del[x2b])/12960 - 
   (1123*as^3*nc^2*nf*Pi^4*del[x1b]*del[x2b])/77760 + 
   (31*as^3*nc*nf^2*Pi^4*del[x1b]*del[x2b])/38880 + 
   (47*as^3*nc^3*Pi^6*del[x1b]*del[x2b])/3265920 - 
   (101*as^2*nc^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2])/54 - 
   (297029*as^3*nc^3*del[x1b]*del[x2b]*Log[Q2/\[Mu]2])/46656 - 
   (1711*as^3*nf*del[x1b]*del[x2b]*Log[Q2/\[Mu]2])/3456 + 
   (7*as^2*nc*nf*del[x1b]*del[x2b]*Log[Q2/\[Mu]2])/27 + 
   (171449*as^3*nc^2*nf*del[x1b]*del[x2b]*Log[Q2/\[Mu]2])/93312 - 
   (29*as^3*nc*nf^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2])/729 + 
   (11*as^2*nc^2*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2])/72 + 
   (6499*as^3*nc^3*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2])/3888 + 
   (as^3*nf*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2])/96 - 
   (as^2*nc*nf*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2])/36 - 
   (2861*as^3*nc^2*nf*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2])/7776 + 
   (5*as^3*nc*nf^2*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2])/324 - 
   (11*as^3*nc^3*Pi^4*del[x1b]*del[x2b]*Log[Q2/\[Mu]2])/135 + 
   (as^3*nf*Pi^4*del[x1b]*del[x2b]*Log[Q2/\[Mu]2])/720 + 
   (7*as^3*nc^2*nf*Pi^4*del[x1b]*del[x2b]*Log[Q2/\[Mu]2])/432 + 
   (as*nc*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2)/2 + 
   (67*as^2*nc^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2)/72 + 
   (20359*as^3*nc^3*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2)/5184 + 
   (55*as^3*nf*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2)/384 - 
   (5*as^2*nc*nf*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2)/36 - 
   (3667*as^3*nc^2*nf*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2)/3456 + 
   (25*as^3*nc*nf^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2)/648 - 
   (as^2*nc^2*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2)/4 - 
   (71*as^3*nc^3*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2)/64 + 
   (169*as^3*nc^2*nf*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2)/864 - 
   (as^3*nc*nf^2*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2)/216 + 
   (227*as^3*nc^3*Pi^4*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2)/2880 - 
   (11*as^2*nc^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^3)/72 - 
   (1051*as^3*nc^3*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^3)/648 - 
   (as^3*nf*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^3)/96 + 
   (as^2*nc*nf*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^3)/36 + 
   (941*as^3*nc^2*nf*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^3)/2592 - 
   (5*as^3*nc*nf^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^3)/324 + 
   (77*as^3*nc^3*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^3)/288 - 
   (7*as^3*nc^2*nf*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^3)/144 + 
   (as^2*nc^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^4)/8 + 
   (925*as^3*nc^3*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^4)/1728 - 
   (41*as^3*nc^2*nf*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^4)/432 + 
   (as^3*nc*nf^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^4)/432 - 
   (11*as^3*nc^3*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^4)/96 - 
   (11*as^3*nc^3*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^5)/144 + 
   (as^3*nc^2*nf*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^5)/72 + 
   (as^3*nc^3*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^6)/48 - 
   (101*as^2*nc^2*del[x2b]*PlusD[x1b, 0])/54 - 
   (297029*as^3*nc^3*del[x2b]*PlusD[x1b, 0])/46656 - 
   (1711*as^3*nf*del[x2b]*PlusD[x1b, 0])/3456 + 
   (7*as^2*nc*nf*del[x2b]*PlusD[x1b, 0])/27 + 
   (171449*as^3*nc^2*nf*del[x2b]*PlusD[x1b, 0])/93312 - 
   (29*as^3*nc*nf^2*del[x2b]*PlusD[x1b, 0])/729 + 
   (11*as^2*nc^2*Pi^2*del[x2b]*PlusD[x1b, 0])/72 + 
   (6499*as^3*nc^3*Pi^2*del[x2b]*PlusD[x1b, 0])/3888 + 
   (as^3*nf*Pi^2*del[x2b]*PlusD[x1b, 0])/96 - 
   (as^2*nc*nf*Pi^2*del[x2b]*PlusD[x1b, 0])/36 - 
   (2861*as^3*nc^2*nf*Pi^2*del[x2b]*PlusD[x1b, 0])/7776 + 
   (5*as^3*nc*nf^2*Pi^2*del[x2b]*PlusD[x1b, 0])/324 - 
   (11*as^3*nc^3*Pi^4*del[x2b]*PlusD[x1b, 0])/135 + 
   (as^3*nf*Pi^4*del[x2b]*PlusD[x1b, 0])/720 + 
   (7*as^3*nc^2*nf*Pi^4*del[x2b]*PlusD[x1b, 0])/432 + 
   as*nc*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0] + 
   (67*as^2*nc^2*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0])/36 + 
   (20359*as^3*nc^3*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0])/2592 + 
   (55*as^3*nf*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0])/192 - 
   (5*as^2*nc*nf*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0])/18 - 
   (3667*as^3*nc^2*nf*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0])/1728 + 
   (25*as^3*nc*nf^2*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0])/324 - 
   (as^2*nc^2*Pi^2*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0])/2 - 
   (71*as^3*nc^3*Pi^2*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0])/32 + 
   (169*as^3*nc^2*nf*Pi^2*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0])/432 - 
   (as^3*nc*nf^2*Pi^2*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0])/108 + 
   (227*as^3*nc^3*Pi^4*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0])/1440 - 
   (11*as^2*nc^2*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0])/24 - 
   (1051*as^3*nc^3*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0])/216 - 
   (as^3*nf*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0])/32 + 
   (as^2*nc*nf*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0])/12 + 
   (941*as^3*nc^2*nf*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0])/864 - 
   (5*as^3*nc*nf^2*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0])/108 + 
   (77*as^3*nc^3*Pi^2*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0])/96 - 
   (7*as^3*nc^2*nf*Pi^2*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0])/48 + 
   (as^2*nc^2*del[x2b]*Log[Q2/\[Mu]2]^3*PlusD[x1b, 0])/2 + 
   (925*as^3*nc^3*del[x2b]*Log[Q2/\[Mu]2]^3*PlusD[x1b, 0])/432 - 
   (41*as^3*nc^2*nf*del[x2b]*Log[Q2/\[Mu]2]^3*PlusD[x1b, 0])/108 + 
   (as^3*nc*nf^2*del[x2b]*Log[Q2/\[Mu]2]^3*PlusD[x1b, 0])/108 - 
   (11*as^3*nc^3*Pi^2*del[x2b]*Log[Q2/\[Mu]2]^3*PlusD[x1b, 0])/24 - 
   (55*as^3*nc^3*del[x2b]*Log[Q2/\[Mu]2]^4*PlusD[x1b, 0])/144 + 
   (5*as^3*nc^2*nf*del[x2b]*Log[Q2/\[Mu]2]^4*PlusD[x1b, 0])/72 + 
   (as^3*nc^3*del[x2b]*Log[Q2/\[Mu]2]^5*PlusD[x1b, 0])/8 + 
   as*nc*del[x2b]*PlusD[x1b, 1] + (67*as^2*nc^2*del[x2b]*PlusD[x1b, 1])/36 + 
   (20359*as^3*nc^3*del[x2b]*PlusD[x1b, 1])/2592 + 
   (55*as^3*nf*del[x2b]*PlusD[x1b, 1])/192 - 
   (5*as^2*nc*nf*del[x2b]*PlusD[x1b, 1])/18 - 
   (3667*as^3*nc^2*nf*del[x2b]*PlusD[x1b, 1])/1728 + 
   (25*as^3*nc*nf^2*del[x2b]*PlusD[x1b, 1])/324 - 
   (as^2*nc^2*Pi^2*del[x2b]*PlusD[x1b, 1])/2 - 
   (71*as^3*nc^3*Pi^2*del[x2b]*PlusD[x1b, 1])/32 + 
   (169*as^3*nc^2*nf*Pi^2*del[x2b]*PlusD[x1b, 1])/432 - 
   (as^3*nc*nf^2*Pi^2*del[x2b]*PlusD[x1b, 1])/108 + 
   (227*as^3*nc^3*Pi^4*del[x2b]*PlusD[x1b, 1])/1440 - 
   (11*as^2*nc^2*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 1])/12 - 
   (1051*as^3*nc^3*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 1])/108 - 
   (as^3*nf*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 1])/16 + 
   (as^2*nc*nf*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 1])/6 + 
   (941*as^3*nc^2*nf*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 1])/432 - 
   (5*as^3*nc*nf^2*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 1])/54 + 
   (77*as^3*nc^3*Pi^2*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 1])/48 - 
   (7*as^3*nc^2*nf*Pi^2*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 1])/24 + 
   (3*as^2*nc^2*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 1])/2 + 
   (925*as^3*nc^3*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 1])/144 - 
   (41*as^3*nc^2*nf*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 1])/36 + 
   (as^3*nc*nf^2*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 1])/36 - 
   (11*as^3*nc^3*Pi^2*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 1])/8 - 
   (55*as^3*nc^3*del[x2b]*Log[Q2/\[Mu]2]^3*PlusD[x1b, 1])/36 + 
   (5*as^3*nc^2*nf*del[x2b]*Log[Q2/\[Mu]2]^3*PlusD[x1b, 1])/18 + 
   (5*as^3*nc^3*del[x2b]*Log[Q2/\[Mu]2]^4*PlusD[x1b, 1])/8 - 
   (11*as^2*nc^2*del[x2b]*PlusD[x1b, 2])/24 - 
   (1051*as^3*nc^3*del[x2b]*PlusD[x1b, 2])/216 - 
   (as^3*nf*del[x2b]*PlusD[x1b, 2])/32 + (as^2*nc*nf*del[x2b]*PlusD[x1b, 2])/
    12 + (941*as^3*nc^2*nf*del[x2b]*PlusD[x1b, 2])/864 - 
   (5*as^3*nc*nf^2*del[x2b]*PlusD[x1b, 2])/108 + 
   (77*as^3*nc^3*Pi^2*del[x2b]*PlusD[x1b, 2])/96 - 
   (7*as^3*nc^2*nf*Pi^2*del[x2b]*PlusD[x1b, 2])/48 + 
   (3*as^2*nc^2*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 2])/2 + 
   (925*as^3*nc^3*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 2])/144 - 
   (41*as^3*nc^2*nf*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 2])/36 + 
   (as^3*nc*nf^2*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 2])/36 - 
   (11*as^3*nc^3*Pi^2*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 2])/8 - 
   (55*as^3*nc^3*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 2])/24 + 
   (5*as^3*nc^2*nf*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 2])/12 + 
   (5*as^3*nc^3*del[x2b]*Log[Q2/\[Mu]2]^3*PlusD[x1b, 2])/4 + 
   (as^2*nc^2*del[x2b]*PlusD[x1b, 3])/2 + 
   (925*as^3*nc^3*del[x2b]*PlusD[x1b, 3])/432 - 
   (41*as^3*nc^2*nf*del[x2b]*PlusD[x1b, 3])/108 + 
   (as^3*nc*nf^2*del[x2b]*PlusD[x1b, 3])/108 - 
   (11*as^3*nc^3*Pi^2*del[x2b]*PlusD[x1b, 3])/24 - 
   (55*as^3*nc^3*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 3])/36 + 
   (5*as^3*nc^2*nf*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 3])/18 + 
   (5*as^3*nc^3*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 3])/4 - 
   (55*as^3*nc^3*del[x2b]*PlusD[x1b, 4])/144 + 
   (5*as^3*nc^2*nf*del[x2b]*PlusD[x1b, 4])/72 + 
   (5*as^3*nc^3*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 4])/8 + 
   (as^3*nc^3*del[x2b]*PlusD[x1b, 5])/8 - 
   (101*as^2*nc^2*del[x1b]*PlusD[x2b, 0])/54 - 
   (297029*as^3*nc^3*del[x1b]*PlusD[x2b, 0])/46656 - 
   (1711*as^3*nf*del[x1b]*PlusD[x2b, 0])/3456 + 
   (7*as^2*nc*nf*del[x1b]*PlusD[x2b, 0])/27 + 
   (171449*as^3*nc^2*nf*del[x1b]*PlusD[x2b, 0])/93312 - 
   (29*as^3*nc*nf^2*del[x1b]*PlusD[x2b, 0])/729 + 
   (11*as^2*nc^2*Pi^2*del[x1b]*PlusD[x2b, 0])/72 + 
   (6499*as^3*nc^3*Pi^2*del[x1b]*PlusD[x2b, 0])/3888 + 
   (as^3*nf*Pi^2*del[x1b]*PlusD[x2b, 0])/96 - 
   (as^2*nc*nf*Pi^2*del[x1b]*PlusD[x2b, 0])/36 - 
   (2861*as^3*nc^2*nf*Pi^2*del[x1b]*PlusD[x2b, 0])/7776 + 
   (5*as^3*nc*nf^2*Pi^2*del[x1b]*PlusD[x2b, 0])/324 - 
   (11*as^3*nc^3*Pi^4*del[x1b]*PlusD[x2b, 0])/135 + 
   (as^3*nf*Pi^4*del[x1b]*PlusD[x2b, 0])/720 + 
   (7*as^3*nc^2*nf*Pi^4*del[x1b]*PlusD[x2b, 0])/432 + 
   as*nc*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0] + 
   (67*as^2*nc^2*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0])/36 + 
   (20359*as^3*nc^3*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0])/2592 + 
   (55*as^3*nf*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0])/192 - 
   (5*as^2*nc*nf*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0])/18 - 
   (3667*as^3*nc^2*nf*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0])/1728 + 
   (25*as^3*nc*nf^2*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0])/324 - 
   (as^2*nc^2*Pi^2*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0])/2 - 
   (71*as^3*nc^3*Pi^2*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0])/32 + 
   (169*as^3*nc^2*nf*Pi^2*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0])/432 - 
   (as^3*nc*nf^2*Pi^2*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0])/108 + 
   (227*as^3*nc^3*Pi^4*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0])/1440 - 
   (11*as^2*nc^2*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 0])/24 - 
   (1051*as^3*nc^3*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 0])/216 - 
   (as^3*nf*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 0])/32 + 
   (as^2*nc*nf*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 0])/12 + 
   (941*as^3*nc^2*nf*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 0])/864 - 
   (5*as^3*nc*nf^2*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 0])/108 + 
   (77*as^3*nc^3*Pi^2*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 0])/96 - 
   (7*as^3*nc^2*nf*Pi^2*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 0])/48 + 
   (as^2*nc^2*del[x1b]*Log[Q2/\[Mu]2]^3*PlusD[x2b, 0])/2 + 
   (925*as^3*nc^3*del[x1b]*Log[Q2/\[Mu]2]^3*PlusD[x2b, 0])/432 - 
   (41*as^3*nc^2*nf*del[x1b]*Log[Q2/\[Mu]2]^3*PlusD[x2b, 0])/108 + 
   (as^3*nc*nf^2*del[x1b]*Log[Q2/\[Mu]2]^3*PlusD[x2b, 0])/108 - 
   (11*as^3*nc^3*Pi^2*del[x1b]*Log[Q2/\[Mu]2]^3*PlusD[x2b, 0])/24 - 
   (55*as^3*nc^3*del[x1b]*Log[Q2/\[Mu]2]^4*PlusD[x2b, 0])/144 + 
   (5*as^3*nc^2*nf*del[x1b]*Log[Q2/\[Mu]2]^4*PlusD[x2b, 0])/72 + 
   (as^3*nc^3*del[x1b]*Log[Q2/\[Mu]2]^5*PlusD[x2b, 0])/8 + 
   as*nc*PlusD[x1b, 0]*PlusD[x2b, 0] + 
   (67*as^2*nc^2*PlusD[x1b, 0]*PlusD[x2b, 0])/36 + 
   (20359*as^3*nc^3*PlusD[x1b, 0]*PlusD[x2b, 0])/2592 + 
   (55*as^3*nf*PlusD[x1b, 0]*PlusD[x2b, 0])/192 - 
   (5*as^2*nc*nf*PlusD[x1b, 0]*PlusD[x2b, 0])/18 - 
   (3667*as^3*nc^2*nf*PlusD[x1b, 0]*PlusD[x2b, 0])/1728 + 
   (25*as^3*nc*nf^2*PlusD[x1b, 0]*PlusD[x2b, 0])/324 - 
   (as^2*nc^2*Pi^2*PlusD[x1b, 0]*PlusD[x2b, 0])/2 - 
   (71*as^3*nc^3*Pi^2*PlusD[x1b, 0]*PlusD[x2b, 0])/32 + 
   (169*as^3*nc^2*nf*Pi^2*PlusD[x1b, 0]*PlusD[x2b, 0])/432 - 
   (as^3*nc*nf^2*Pi^2*PlusD[x1b, 0]*PlusD[x2b, 0])/108 + 
   (227*as^3*nc^3*Pi^4*PlusD[x1b, 0]*PlusD[x2b, 0])/1440 - 
   (11*as^2*nc^2*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 0])/12 - 
   (1051*as^3*nc^3*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 0])/108 - 
   (as^3*nf*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 0])/16 + 
   (as^2*nc*nf*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 0])/6 + 
   (941*as^3*nc^2*nf*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 0])/432 - 
   (5*as^3*nc*nf^2*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 0])/54 + 
   (77*as^3*nc^3*Pi^2*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 0])/48 - 
   (7*as^3*nc^2*nf*Pi^2*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 0])/24 + 
   (3*as^2*nc^2*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0]*PlusD[x2b, 0])/2 + 
   (925*as^3*nc^3*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0]*PlusD[x2b, 0])/144 - 
   (41*as^3*nc^2*nf*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0]*PlusD[x2b, 0])/36 + 
   (as^3*nc*nf^2*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0]*PlusD[x2b, 0])/36 - 
   (11*as^3*nc^3*Pi^2*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0]*PlusD[x2b, 0])/8 - 
   (55*as^3*nc^3*Log[Q2/\[Mu]2]^3*PlusD[x1b, 0]*PlusD[x2b, 0])/36 + 
   (5*as^3*nc^2*nf*Log[Q2/\[Mu]2]^3*PlusD[x1b, 0]*PlusD[x2b, 0])/18 + 
   (5*as^3*nc^3*Log[Q2/\[Mu]2]^4*PlusD[x1b, 0]*PlusD[x2b, 0])/8 - 
   (11*as^2*nc^2*PlusD[x1b, 1]*PlusD[x2b, 0])/12 - 
   (1051*as^3*nc^3*PlusD[x1b, 1]*PlusD[x2b, 0])/108 - 
   (as^3*nf*PlusD[x1b, 1]*PlusD[x2b, 0])/16 + 
   (as^2*nc*nf*PlusD[x1b, 1]*PlusD[x2b, 0])/6 + 
   (941*as^3*nc^2*nf*PlusD[x1b, 1]*PlusD[x2b, 0])/432 - 
   (5*as^3*nc*nf^2*PlusD[x1b, 1]*PlusD[x2b, 0])/54 + 
   (77*as^3*nc^3*Pi^2*PlusD[x1b, 1]*PlusD[x2b, 0])/48 - 
   (7*as^3*nc^2*nf*Pi^2*PlusD[x1b, 1]*PlusD[x2b, 0])/24 + 
   3*as^2*nc^2*Log[Q2/\[Mu]2]*PlusD[x1b, 1]*PlusD[x2b, 0] + 
   (925*as^3*nc^3*Log[Q2/\[Mu]2]*PlusD[x1b, 1]*PlusD[x2b, 0])/72 - 
   (41*as^3*nc^2*nf*Log[Q2/\[Mu]2]*PlusD[x1b, 1]*PlusD[x2b, 0])/18 + 
   (as^3*nc*nf^2*Log[Q2/\[Mu]2]*PlusD[x1b, 1]*PlusD[x2b, 0])/18 - 
   (11*as^3*nc^3*Pi^2*Log[Q2/\[Mu]2]*PlusD[x1b, 1]*PlusD[x2b, 0])/4 - 
   (55*as^3*nc^3*Log[Q2/\[Mu]2]^2*PlusD[x1b, 1]*PlusD[x2b, 0])/12 + 
   (5*as^3*nc^2*nf*Log[Q2/\[Mu]2]^2*PlusD[x1b, 1]*PlusD[x2b, 0])/6 + 
   (5*as^3*nc^3*Log[Q2/\[Mu]2]^3*PlusD[x1b, 1]*PlusD[x2b, 0])/2 + 
   (3*as^2*nc^2*PlusD[x1b, 2]*PlusD[x2b, 0])/2 + 
   (925*as^3*nc^3*PlusD[x1b, 2]*PlusD[x2b, 0])/144 - 
   (41*as^3*nc^2*nf*PlusD[x1b, 2]*PlusD[x2b, 0])/36 + 
   (as^3*nc*nf^2*PlusD[x1b, 2]*PlusD[x2b, 0])/36 - 
   (11*as^3*nc^3*Pi^2*PlusD[x1b, 2]*PlusD[x2b, 0])/8 - 
   (55*as^3*nc^3*Log[Q2/\[Mu]2]*PlusD[x1b, 2]*PlusD[x2b, 0])/12 + 
   (5*as^3*nc^2*nf*Log[Q2/\[Mu]2]*PlusD[x1b, 2]*PlusD[x2b, 0])/6 + 
   (15*as^3*nc^3*Log[Q2/\[Mu]2]^2*PlusD[x1b, 2]*PlusD[x2b, 0])/4 - 
   (55*as^3*nc^3*PlusD[x1b, 3]*PlusD[x2b, 0])/36 + 
   (5*as^3*nc^2*nf*PlusD[x1b, 3]*PlusD[x2b, 0])/18 + 
   (5*as^3*nc^3*Log[Q2/\[Mu]2]*PlusD[x1b, 3]*PlusD[x2b, 0])/2 + 
   (5*as^3*nc^3*PlusD[x1b, 4]*PlusD[x2b, 0])/8 + 
   as*nc*del[x1b]*PlusD[x2b, 1] + (67*as^2*nc^2*del[x1b]*PlusD[x2b, 1])/36 + 
   (20359*as^3*nc^3*del[x1b]*PlusD[x2b, 1])/2592 + 
   (55*as^3*nf*del[x1b]*PlusD[x2b, 1])/192 - 
   (5*as^2*nc*nf*del[x1b]*PlusD[x2b, 1])/18 - 
   (3667*as^3*nc^2*nf*del[x1b]*PlusD[x2b, 1])/1728 + 
   (25*as^3*nc*nf^2*del[x1b]*PlusD[x2b, 1])/324 - 
   (as^2*nc^2*Pi^2*del[x1b]*PlusD[x2b, 1])/2 - 
   (71*as^3*nc^3*Pi^2*del[x1b]*PlusD[x2b, 1])/32 + 
   (169*as^3*nc^2*nf*Pi^2*del[x1b]*PlusD[x2b, 1])/432 - 
   (as^3*nc*nf^2*Pi^2*del[x1b]*PlusD[x2b, 1])/108 + 
   (227*as^3*nc^3*Pi^4*del[x1b]*PlusD[x2b, 1])/1440 - 
   (11*as^2*nc^2*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 1])/12 - 
   (1051*as^3*nc^3*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 1])/108 - 
   (as^3*nf*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 1])/16 + 
   (as^2*nc*nf*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 1])/6 + 
   (941*as^3*nc^2*nf*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 1])/432 - 
   (5*as^3*nc*nf^2*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 1])/54 + 
   (77*as^3*nc^3*Pi^2*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 1])/48 - 
   (7*as^3*nc^2*nf*Pi^2*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 1])/24 + 
   (3*as^2*nc^2*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 1])/2 + 
   (925*as^3*nc^3*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 1])/144 - 
   (41*as^3*nc^2*nf*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 1])/36 + 
   (as^3*nc*nf^2*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 1])/36 - 
   (11*as^3*nc^3*Pi^2*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 1])/8 - 
   (55*as^3*nc^3*del[x1b]*Log[Q2/\[Mu]2]^3*PlusD[x2b, 1])/36 + 
   (5*as^3*nc^2*nf*del[x1b]*Log[Q2/\[Mu]2]^3*PlusD[x2b, 1])/18 + 
   (5*as^3*nc^3*del[x1b]*Log[Q2/\[Mu]2]^4*PlusD[x2b, 1])/8 - 
   (11*as^2*nc^2*PlusD[x1b, 0]*PlusD[x2b, 1])/12 - 
   (1051*as^3*nc^3*PlusD[x1b, 0]*PlusD[x2b, 1])/108 - 
   (as^3*nf*PlusD[x1b, 0]*PlusD[x2b, 1])/16 + 
   (as^2*nc*nf*PlusD[x1b, 0]*PlusD[x2b, 1])/6 + 
   (941*as^3*nc^2*nf*PlusD[x1b, 0]*PlusD[x2b, 1])/432 - 
   (5*as^3*nc*nf^2*PlusD[x1b, 0]*PlusD[x2b, 1])/54 + 
   (77*as^3*nc^3*Pi^2*PlusD[x1b, 0]*PlusD[x2b, 1])/48 - 
   (7*as^3*nc^2*nf*Pi^2*PlusD[x1b, 0]*PlusD[x2b, 1])/24 + 
   3*as^2*nc^2*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 1] + 
   (925*as^3*nc^3*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 1])/72 - 
   (41*as^3*nc^2*nf*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 1])/18 + 
   (as^3*nc*nf^2*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 1])/18 - 
   (11*as^3*nc^3*Pi^2*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 1])/4 - 
   (55*as^3*nc^3*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0]*PlusD[x2b, 1])/12 + 
   (5*as^3*nc^2*nf*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0]*PlusD[x2b, 1])/6 + 
   (5*as^3*nc^3*Log[Q2/\[Mu]2]^3*PlusD[x1b, 0]*PlusD[x2b, 1])/2 + 
   3*as^2*nc^2*PlusD[x1b, 1]*PlusD[x2b, 1] + 
   (925*as^3*nc^3*PlusD[x1b, 1]*PlusD[x2b, 1])/72 - 
   (41*as^3*nc^2*nf*PlusD[x1b, 1]*PlusD[x2b, 1])/18 + 
   (as^3*nc*nf^2*PlusD[x1b, 1]*PlusD[x2b, 1])/18 - 
   (11*as^3*nc^3*Pi^2*PlusD[x1b, 1]*PlusD[x2b, 1])/4 - 
   (55*as^3*nc^3*Log[Q2/\[Mu]2]*PlusD[x1b, 1]*PlusD[x2b, 1])/6 + 
   (5*as^3*nc^2*nf*Log[Q2/\[Mu]2]*PlusD[x1b, 1]*PlusD[x2b, 1])/3 + 
   (15*as^3*nc^3*Log[Q2/\[Mu]2]^2*PlusD[x1b, 1]*PlusD[x2b, 1])/2 - 
   (55*as^3*nc^3*PlusD[x1b, 2]*PlusD[x2b, 1])/12 + 
   (5*as^3*nc^2*nf*PlusD[x1b, 2]*PlusD[x2b, 1])/6 + 
   (15*as^3*nc^3*Log[Q2/\[Mu]2]*PlusD[x1b, 2]*PlusD[x2b, 1])/2 + 
   (5*as^3*nc^3*PlusD[x1b, 3]*PlusD[x2b, 1])/2 - 
   (11*as^2*nc^2*del[x1b]*PlusD[x2b, 2])/24 - 
   (1051*as^3*nc^3*del[x1b]*PlusD[x2b, 2])/216 - 
   (as^3*nf*del[x1b]*PlusD[x2b, 2])/32 + (as^2*nc*nf*del[x1b]*PlusD[x2b, 2])/
    12 + (941*as^3*nc^2*nf*del[x1b]*PlusD[x2b, 2])/864 - 
   (5*as^3*nc*nf^2*del[x1b]*PlusD[x2b, 2])/108 + 
   (77*as^3*nc^3*Pi^2*del[x1b]*PlusD[x2b, 2])/96 - 
   (7*as^3*nc^2*nf*Pi^2*del[x1b]*PlusD[x2b, 2])/48 + 
   (3*as^2*nc^2*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 2])/2 + 
   (925*as^3*nc^3*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 2])/144 - 
   (41*as^3*nc^2*nf*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 2])/36 + 
   (as^3*nc*nf^2*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 2])/36 - 
   (11*as^3*nc^3*Pi^2*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 2])/8 - 
   (55*as^3*nc^3*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 2])/24 + 
   (5*as^3*nc^2*nf*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 2])/12 + 
   (5*as^3*nc^3*del[x1b]*Log[Q2/\[Mu]2]^3*PlusD[x2b, 2])/4 + 
   (3*as^2*nc^2*PlusD[x1b, 0]*PlusD[x2b, 2])/2 + 
   (925*as^3*nc^3*PlusD[x1b, 0]*PlusD[x2b, 2])/144 - 
   (41*as^3*nc^2*nf*PlusD[x1b, 0]*PlusD[x2b, 2])/36 + 
   (as^3*nc*nf^2*PlusD[x1b, 0]*PlusD[x2b, 2])/36 - 
   (11*as^3*nc^3*Pi^2*PlusD[x1b, 0]*PlusD[x2b, 2])/8 - 
   (55*as^3*nc^3*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 2])/12 + 
   (5*as^3*nc^2*nf*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 2])/6 + 
   (15*as^3*nc^3*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0]*PlusD[x2b, 2])/4 - 
   (55*as^3*nc^3*PlusD[x1b, 1]*PlusD[x2b, 2])/12 + 
   (5*as^3*nc^2*nf*PlusD[x1b, 1]*PlusD[x2b, 2])/6 + 
   (15*as^3*nc^3*Log[Q2/\[Mu]2]*PlusD[x1b, 1]*PlusD[x2b, 2])/2 + 
   (15*as^3*nc^3*PlusD[x1b, 2]*PlusD[x2b, 2])/4 + 
   (as^2*nc^2*del[x1b]*PlusD[x2b, 3])/2 + 
   (925*as^3*nc^3*del[x1b]*PlusD[x2b, 3])/432 - 
   (41*as^3*nc^2*nf*del[x1b]*PlusD[x2b, 3])/108 + 
   (as^3*nc*nf^2*del[x1b]*PlusD[x2b, 3])/108 - 
   (11*as^3*nc^3*Pi^2*del[x1b]*PlusD[x2b, 3])/24 - 
   (55*as^3*nc^3*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 3])/36 + 
   (5*as^3*nc^2*nf*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 3])/18 + 
   (5*as^3*nc^3*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 3])/4 - 
   (55*as^3*nc^3*PlusD[x1b, 0]*PlusD[x2b, 3])/36 + 
   (5*as^3*nc^2*nf*PlusD[x1b, 0]*PlusD[x2b, 3])/18 + 
   (5*as^3*nc^3*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 3])/2 + 
   (5*as^3*nc^3*PlusD[x1b, 1]*PlusD[x2b, 3])/2 - 
   (55*as^3*nc^3*del[x1b]*PlusD[x2b, 4])/144 + 
   (5*as^3*nc^2*nf*del[x1b]*PlusD[x2b, 4])/72 + 
   (5*as^3*nc^3*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 4])/8 + 
   (5*as^3*nc^3*PlusD[x1b, 0]*PlusD[x2b, 4])/8 + 
   (as^3*nc^3*del[x1b]*PlusD[x2b, 5])/8 - 
   (55*as^2*nc^2*del[x1b]*del[x2b]*Zeta[3])/72 - 
   (46987*as^3*nc^3*del[x1b]*del[x2b]*Zeta[3])/3888 - 
   (409*as^3*nf*del[x1b]*del[x2b]*Zeta[3])/1296 + 
   (5*as^2*nc*nf*del[x1b]*del[x2b]*Zeta[3])/36 + 
   (847*as^3*nc^2*nf*del[x1b]*del[x2b]*Zeta[3])/432 - 
   (5*as^3*nc*nf^2*del[x1b]*del[x2b]*Zeta[3])/972 + 
   (319*as^3*nc^3*Pi^2*del[x1b]*del[x2b]*Zeta[3])/216 + 
   (5*as^3*nf*Pi^2*del[x1b]*del[x2b]*Zeta[3])/144 - 
   (101*as^3*nc^2*nf*Pi^2*del[x1b]*del[x2b]*Zeta[3])/432 + 
   (15*as^2*nc^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]*Zeta[3])/4 + 
   (3391*as^3*nc^3*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]*Zeta[3])/216 + 
   (19*as^3*nf*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]*Zeta[3])/72 - 
   (83*as^3*nc^2*nf*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]*Zeta[3])/36 - 
   (as^3*nc*nf^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]*Zeta[3])/54 - 
   (391*as^3*nc^3*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]*Zeta[3])/144 - 
   (649*as^3*nc^3*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2*Zeta[3])/144 - 
   (as^3*nf*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2*Zeta[3])/8 + 
   (25*as^3*nc^2*nf*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2*Zeta[3])/36 + 
   (61*as^3*nc^3*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^3*Zeta[3])/24 + 
   (15*as^2*nc^2*del[x2b]*PlusD[x1b, 0]*Zeta[3])/4 + 
   (3391*as^3*nc^3*del[x2b]*PlusD[x1b, 0]*Zeta[3])/216 + 
   (19*as^3*nf*del[x2b]*PlusD[x1b, 0]*Zeta[3])/72 - 
   (83*as^3*nc^2*nf*del[x2b]*PlusD[x1b, 0]*Zeta[3])/36 - 
   (as^3*nc*nf^2*del[x2b]*PlusD[x1b, 0]*Zeta[3])/54 - 
   (391*as^3*nc^3*Pi^2*del[x2b]*PlusD[x1b, 0]*Zeta[3])/144 - 
   (649*as^3*nc^3*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*Zeta[3])/72 - 
   (as^3*nf*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*Zeta[3])/4 + 
   (25*as^3*nc^2*nf*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*Zeta[3])/18 + 
   (61*as^3*nc^3*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0]*Zeta[3])/8 - 
   (649*as^3*nc^3*del[x2b]*PlusD[x1b, 1]*Zeta[3])/72 - 
   (as^3*nf*del[x2b]*PlusD[x1b, 1]*Zeta[3])/4 + 
   (25*as^3*nc^2*nf*del[x2b]*PlusD[x1b, 1]*Zeta[3])/18 + 
   (61*as^3*nc^3*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 1]*Zeta[3])/4 + 
   (61*as^3*nc^3*del[x2b]*PlusD[x1b, 2]*Zeta[3])/8 + 
   (15*as^2*nc^2*del[x1b]*PlusD[x2b, 0]*Zeta[3])/4 + 
   (3391*as^3*nc^3*del[x1b]*PlusD[x2b, 0]*Zeta[3])/216 + 
   (19*as^3*nf*del[x1b]*PlusD[x2b, 0]*Zeta[3])/72 - 
   (83*as^3*nc^2*nf*del[x1b]*PlusD[x2b, 0]*Zeta[3])/36 - 
   (as^3*nc*nf^2*del[x1b]*PlusD[x2b, 0]*Zeta[3])/54 - 
   (391*as^3*nc^3*Pi^2*del[x1b]*PlusD[x2b, 0]*Zeta[3])/144 - 
   (649*as^3*nc^3*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0]*Zeta[3])/72 - 
   (as^3*nf*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0]*Zeta[3])/4 + 
   (25*as^3*nc^2*nf*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0]*Zeta[3])/18 + 
   (61*as^3*nc^3*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 0]*Zeta[3])/8 - 
   (649*as^3*nc^3*PlusD[x1b, 0]*PlusD[x2b, 0]*Zeta[3])/72 - 
   (as^3*nf*PlusD[x1b, 0]*PlusD[x2b, 0]*Zeta[3])/4 + 
   (25*as^3*nc^2*nf*PlusD[x1b, 0]*PlusD[x2b, 0]*Zeta[3])/18 + 
   (61*as^3*nc^3*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 0]*Zeta[3])/4 + 
   (61*as^3*nc^3*PlusD[x1b, 1]*PlusD[x2b, 0]*Zeta[3])/4 - 
   (649*as^3*nc^3*del[x1b]*PlusD[x2b, 1]*Zeta[3])/72 - 
   (as^3*nf*del[x1b]*PlusD[x2b, 1]*Zeta[3])/4 + 
   (25*as^3*nc^2*nf*del[x1b]*PlusD[x2b, 1]*Zeta[3])/18 + 
   (61*as^3*nc^3*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 1]*Zeta[3])/4 + 
   (61*as^3*nc^3*PlusD[x1b, 0]*PlusD[x2b, 1]*Zeta[3])/4 + 
   (61*as^3*nc^3*del[x1b]*PlusD[x2b, 2]*Zeta[3])/8 + 
   (313*as^3*nc^3*del[x1b]*del[x2b]*Zeta[3]^2)/36 - 
   (385*as^3*nc^3*del[x1b]*del[x2b]*Zeta[5])/72 - 
   (7*as^3*nf*del[x1b]*del[x2b]*Zeta[5])/36 + 
   (7*as^3*nc^2*nf*del[x1b]*del[x2b]*Zeta[5])/9 + 
   3*as^3*nc^3*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]*Zeta[5] + 
   3*as^3*nc^3*del[x2b]*PlusD[x1b, 0]*Zeta[5] + 
   3*as^3*nc^3*del[x1b]*PlusD[x2b, 0]*Zeta[5], 
 RapSF["q", x1b, x2b] -> del[x1b]*del[x2b] - (607*as^2*del[x1b]*del[x2b])/648 - 
   (5211949*as^3*nc*del[x1b]*del[x2b])/1679616 + 
   (607*as^2*nc^2*del[x1b]*del[x2b])/648 + 
   (5211949*as^3*nc^3*del[x1b]*del[x2b])/1679616 + 
   (1979159*as^3*nf*del[x1b]*del[x2b])/1679616 - 
   (42727*as^3*nf*del[x1b]*del[x2b])/(124416*nc^2) + 
   (41*as^2*nf*del[x1b]*del[x2b])/(324*nc) - 
   (41*as^2*nc*nf*del[x1b]*del[x2b])/324 - 
   (2804689*as^3*nc^2*nf*del[x1b]*del[x2b])/3359232 + 
   (2*as^3*nf^2*del[x1b]*del[x2b])/(6561*nc) - 
   (2*as^3*nc*nf^2*del[x1b]*del[x2b])/6561 + (67*as^2*Pi^2*del[x1b]*del[x2b])/
    576 + (as*Pi^2*del[x1b]*del[x2b])/(24*nc) - 
   (607*as^3*Pi^2*del[x1b]*del[x2b])/(15552*nc) - 
   (as*nc*Pi^2*del[x1b]*del[x2b])/24 + 
   (343129*as^3*nc*Pi^2*del[x1b]*del[x2b])/559872 - 
   (67*as^2*nc^2*Pi^2*del[x1b]*del[x2b])/576 - 
   (321277*as^3*nc^3*Pi^2*del[x1b]*del[x2b])/559872 - 
   (104653*as^3*nf*Pi^2*del[x1b]*del[x2b])/559872 + 
   (3131*as^3*nf*Pi^2*del[x1b]*del[x2b])/(124416*nc^2) - 
   (5*as^2*nf*Pi^2*del[x1b]*del[x2b])/(288*nc) + 
   (5*as^2*nc*nf*Pi^2*del[x1b]*del[x2b])/288 + 
   (181127*as^3*nc^2*nf*Pi^2*del[x1b]*del[x2b])/1119744 + 
   (17*as^3*nf^2*Pi^2*del[x1b]*del[x2b])/(2592*nc) - 
   (17*as^3*nc*nf^2*Pi^2*del[x1b]*del[x2b])/2592 - 
   (11*as^2*Pi^4*del[x1b]*del[x2b])/2880 + (7*as^2*Pi^4*del[x1b]*del[x2b])/
    (1920*nc^2) + (3149*as^3*Pi^4*del[x1b]*del[x2b])/(207360*nc) - 
   (5069*as^3*nc*Pi^4*del[x1b]*del[x2b])/155520 + 
   (as^2*nc^2*Pi^4*del[x1b]*del[x2b])/5760 + 
   (10829*as^3*nc^3*Pi^4*del[x1b]*del[x2b])/622080 + 
   (1009*as^3*nf*Pi^4*del[x1b]*del[x2b])/155520 - 
   (53*as^3*nf*Pi^4*del[x1b]*del[x2b])/(34560*nc^2) - 
   (1541*as^3*nc^2*nf*Pi^4*del[x1b]*del[x2b])/311040 - 
   (31*as^3*nf^2*Pi^4*del[x1b]*del[x2b])/(77760*nc) + 
   (31*as^3*nc*nf^2*Pi^4*del[x1b]*del[x2b])/77760 + 
   (499*as^3*Pi^6*del[x1b]*del[x2b])/(2903040*nc^3) - 
   (269*as^3*Pi^6*del[x1b]*del[x2b])/(322560*nc) - 
   (4679*as^3*nc*Pi^6*del[x1b]*del[x2b])/26127360 + 
   (21977*as^3*nc^3*Pi^6*del[x1b]*del[x2b])/26127360 + 
   (101*as^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2])/108 + 
   (297029*as^3*nc*del[x1b]*del[x2b]*Log[Q2/\[Mu]2])/93312 - 
   (101*as^2*nc^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2])/108 - 
   (297029*as^3*nc^3*del[x1b]*del[x2b]*Log[Q2/\[Mu]2])/93312 - 
   (108823*as^3*nf*del[x1b]*del[x2b]*Log[Q2/\[Mu]2])/93312 + 
   (1711*as^3*nf*del[x1b]*del[x2b]*Log[Q2/\[Mu]2])/(6912*nc^2) - 
   (7*as^2*nf*del[x1b]*del[x2b]*Log[Q2/\[Mu]2])/(54*nc) + 
   (7*as^2*nc*nf*del[x1b]*del[x2b]*Log[Q2/\[Mu]2])/54 + 
   (171449*as^3*nc^2*nf*del[x1b]*del[x2b]*Log[Q2/\[Mu]2])/186624 + 
   (29*as^3*nf^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2])/(1458*nc) - 
   (29*as^3*nc*nf^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2])/1458 - 
   (11*as^2*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2])/144 + 
   (505*as^3*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2])/(2592*nc) - 
   (6499*as^3*nc*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2])/7776 + 
   (11*as^2*nc^2*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2])/144 + 
   (623*as^3*nc^3*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2])/972 + 
   (1471*as^3*nf*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2])/7776 - 
   (167*as^3*nf*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2])/(5184*nc^2) + 
   (as^2*nf*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2])/(72*nc) - 
   (as^2*nc*nf*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2])/72 - 
   (2441*as^3*nc^2*nf*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2])/15552 - 
   (5*as^3*nf^2*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2])/(648*nc) + 
   (5*as^3*nc*nf^2*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2])/648 - 
   (55*as^3*Pi^4*del[x1b]*del[x2b]*Log[Q2/\[Mu]2])/(3456*nc) + 
   (11*as^3*nc*Pi^4*del[x1b]*del[x2b]*Log[Q2/\[Mu]2])/270 - 
   (143*as^3*nc^3*Pi^4*del[x1b]*del[x2b]*Log[Q2/\[Mu]2])/5760 - 
   (as^3*nf*Pi^4*del[x1b]*del[x2b]*Log[Q2/\[Mu]2])/135 + 
   (19*as^3*nf*Pi^4*del[x1b]*del[x2b]*Log[Q2/\[Mu]2])/(8640*nc^2) + 
   (as^3*nc^2*nf*Pi^4*del[x1b]*del[x2b]*Log[Q2/\[Mu]2])/192 - 
   (67*as^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2)/144 - 
   (as*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2)/(4*nc) + 
   (607*as^3*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2)/(2592*nc) + 
   (as*nc*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2)/4 - 
   (20359*as^3*nc*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2)/10368 + 
   (67*as^2*nc^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2)/144 + 
   (5977*as^3*nc^3*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2)/3456 + 
   (2081*as^3*nf*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2)/3456 - 
   (2141*as^3*nf*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2)/(20736*nc^2) + 
   (5*as^2*nf*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2)/(72*nc) - 
   (5*as^2*nc*nf*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2)/72 - 
   (10345*as^3*nc^2*nf*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2)/20736 - 
   (25*as^3*nf^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2)/(1296*nc) + 
   (25*as^3*nc*nf^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2)/1296 + 
   (as^2*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2)/8 - 
   (5*as^2*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2)/(96*nc^2) - 
   (469*as^3*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2)/(2304*nc) + 
   (71*as^3*nc*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2)/128 - 
   (7*as^2*nc^2*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2)/96 - 
   (809*as^3*nc^3*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2)/2304 - 
   (169*as^3*nf*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2)/1728 + 
   (35*as^3*nf*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2)/(1152*nc^2) + 
   (233*as^3*nc^2*nf*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2)/3456 + 
   (as^3*nf^2*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2)/(432*nc) - 
   (as^3*nc*nf^2*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2)/432 - 
   (25*as^3*Pi^4*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2)/(4608*nc^3) + 
   (107*as^3*Pi^4*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2)/(4608*nc) - 
   (87*as^3*nc*Pi^4*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2)/2560 + 
   (373*as^3*nc^3*Pi^4*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2)/23040 + 
   (11*as^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^3)/144 - 
   (101*as^3*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^3)/(432*nc) + 
   (1051*as^3*nc*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^3)/1296 - 
   (11*as^2*nc^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^3)/144 - 
   (187*as^3*nc^3*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^3)/324 - 
   (121*as^3*nf*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^3)/648 + 
   (65*as^3*nf*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^3)/(1728*nc^2) - 
   (as^2*nf*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^3)/(72*nc) + 
   (as^2*nc*nf*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^3)/72 + 
   (773*as^3*nc^2*nf*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^3)/5184 + 
   (5*as^3*nf^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^3)/(648*nc) - 
   (5*as^3*nc*nf^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^3)/648 + 
   (209*as^3*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^3)/(3456*nc) - 
   (77*as^3*nc*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^3)/576 + 
   (253*as^3*nc^3*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^3)/3456 + 
   (7*as^3*nf*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^3)/288 - 
   (19*as^3*nf*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^3)/(1728*nc^2) - 
   (23*as^3*nc^2*nf*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^3)/1728 - 
   (as^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^4)/16 + 
   (as^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^4)/(32*nc^2) + 
   (67*as^3*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^4)/(576*nc) - 
   (925*as^3*nc*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^4)/3456 + 
   (as^2*nc^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^4)/32 + 
   (523*as^3*nc^3*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^4)/3456 + 
   (41*as^3*nf*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^4)/864 - 
   (5*as^3*nf*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^4)/(288*nc^2) - 
   (13*as^3*nc^2*nf*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^4)/432 - 
   (as^3*nf^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^4)/(864*nc) + 
   (as^3*nc*nf^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^4)/864 + 
   (3*as^3*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^4)/(256*nc^3) - 
   (31*as^3*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^4)/(768*nc) + 
   (35*as^3*nc*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^4)/768 - 
   (13*as^3*nc^3*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^4)/768 - 
   (11*as^3*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^5)/(576*nc) + 
   (11*as^3*nc*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^5)/288 - 
   (11*as^3*nc^3*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^5)/576 - 
   (as^3*nf*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^5)/144 + 
   (as^3*nf*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^5)/(288*nc^2) + 
   (as^3*nc^2*nf*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^5)/288 - 
   (as^3*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^6)/(384*nc^3) + 
   (as^3*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^6)/(128*nc) - 
   (as^3*nc*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^6)/128 + 
   (as^3*nc^3*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^6)/384 + 
   (101*as^2*del[x2b]*PlusD[x1b, 0])/108 + 
   (297029*as^3*nc*del[x2b]*PlusD[x1b, 0])/93312 - 
   (101*as^2*nc^2*del[x2b]*PlusD[x1b, 0])/108 - 
   (297029*as^3*nc^3*del[x2b]*PlusD[x1b, 0])/93312 - 
   (108823*as^3*nf*del[x2b]*PlusD[x1b, 0])/93312 + 
   (1711*as^3*nf*del[x2b]*PlusD[x1b, 0])/(6912*nc^2) - 
   (7*as^2*nf*del[x2b]*PlusD[x1b, 0])/(54*nc) + 
   (7*as^2*nc*nf*del[x2b]*PlusD[x1b, 0])/54 + 
   (171449*as^3*nc^2*nf*del[x2b]*PlusD[x1b, 0])/186624 + 
   (29*as^3*nf^2*del[x2b]*PlusD[x1b, 0])/(1458*nc) - 
   (29*as^3*nc*nf^2*del[x2b]*PlusD[x1b, 0])/1458 - 
   (11*as^2*Pi^2*del[x2b]*PlusD[x1b, 0])/144 + 
   (505*as^3*Pi^2*del[x2b]*PlusD[x1b, 0])/(2592*nc) - 
   (6499*as^3*nc*Pi^2*del[x2b]*PlusD[x1b, 0])/7776 + 
   (11*as^2*nc^2*Pi^2*del[x2b]*PlusD[x1b, 0])/144 + 
   (623*as^3*nc^3*Pi^2*del[x2b]*PlusD[x1b, 0])/972 + 
   (1471*as^3*nf*Pi^2*del[x2b]*PlusD[x1b, 0])/7776 - 
   (167*as^3*nf*Pi^2*del[x2b]*PlusD[x1b, 0])/(5184*nc^2) + 
   (as^2*nf*Pi^2*del[x2b]*PlusD[x1b, 0])/(72*nc) - 
   (as^2*nc*nf*Pi^2*del[x2b]*PlusD[x1b, 0])/72 - 
   (2441*as^3*nc^2*nf*Pi^2*del[x2b]*PlusD[x1b, 0])/15552 - 
   (5*as^3*nf^2*Pi^2*del[x2b]*PlusD[x1b, 0])/(648*nc) + 
   (5*as^3*nc*nf^2*Pi^2*del[x2b]*PlusD[x1b, 0])/648 - 
   (55*as^3*Pi^4*del[x2b]*PlusD[x1b, 0])/(3456*nc) + 
   (11*as^3*nc*Pi^4*del[x2b]*PlusD[x1b, 0])/270 - 
   (143*as^3*nc^3*Pi^4*del[x2b]*PlusD[x1b, 0])/5760 - 
   (as^3*nf*Pi^4*del[x2b]*PlusD[x1b, 0])/135 + 
   (19*as^3*nf*Pi^4*del[x2b]*PlusD[x1b, 0])/(8640*nc^2) + 
   (as^3*nc^2*nf*Pi^4*del[x2b]*PlusD[x1b, 0])/192 - 
   (67*as^2*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0])/72 - 
   (as*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0])/(2*nc) + 
   (607*as^3*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0])/(1296*nc) + 
   (as*nc*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0])/2 - 
   (20359*as^3*nc*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0])/5184 + 
   (67*as^2*nc^2*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0])/72 + 
   (5977*as^3*nc^3*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0])/1728 + 
   (2081*as^3*nf*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0])/1728 - 
   (2141*as^3*nf*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0])/(10368*nc^2) + 
   (5*as^2*nf*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0])/(36*nc) - 
   (5*as^2*nc*nf*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0])/36 - 
   (10345*as^3*nc^2*nf*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0])/10368 - 
   (25*as^3*nf^2*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0])/(648*nc) + 
   (25*as^3*nc*nf^2*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0])/648 + 
   (as^2*Pi^2*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0])/4 - 
   (5*as^2*Pi^2*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0])/(48*nc^2) - 
   (469*as^3*Pi^2*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0])/(1152*nc) + 
   (71*as^3*nc*Pi^2*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0])/64 - 
   (7*as^2*nc^2*Pi^2*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0])/48 - 
   (809*as^3*nc^3*Pi^2*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0])/1152 - 
   (169*as^3*nf*Pi^2*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0])/864 + 
   (35*as^3*nf*Pi^2*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0])/(576*nc^2) + 
   (233*as^3*nc^2*nf*Pi^2*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0])/1728 + 
   (as^3*nf^2*Pi^2*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0])/(216*nc) - 
   (as^3*nc*nf^2*Pi^2*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0])/216 - 
   (25*as^3*Pi^4*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0])/(2304*nc^3) + 
   (107*as^3*Pi^4*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0])/(2304*nc) - 
   (87*as^3*nc*Pi^4*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0])/1280 + 
   (373*as^3*nc^3*Pi^4*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0])/11520 + 
   (11*as^2*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0])/48 - 
   (101*as^3*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0])/(144*nc) + 
   (1051*as^3*nc*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0])/432 - 
   (11*as^2*nc^2*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0])/48 - 
   (187*as^3*nc^3*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0])/108 - 
   (121*as^3*nf*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0])/216 + 
   (65*as^3*nf*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0])/(576*nc^2) - 
   (as^2*nf*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0])/(24*nc) + 
   (as^2*nc*nf*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0])/24 + 
   (773*as^3*nc^2*nf*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0])/1728 + 
   (5*as^3*nf^2*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0])/(216*nc) - 
   (5*as^3*nc*nf^2*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0])/216 + 
   (209*as^3*Pi^2*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0])/(1152*nc) - 
   (77*as^3*nc*Pi^2*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0])/192 + 
   (253*as^3*nc^3*Pi^2*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0])/1152 + 
   (7*as^3*nf*Pi^2*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0])/96 - 
   (19*as^3*nf*Pi^2*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0])/(576*nc^2) - 
   (23*as^3*nc^2*nf*Pi^2*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0])/576 - 
   (as^2*del[x2b]*Log[Q2/\[Mu]2]^3*PlusD[x1b, 0])/4 + 
   (as^2*del[x2b]*Log[Q2/\[Mu]2]^3*PlusD[x1b, 0])/(8*nc^2) + 
   (67*as^3*del[x2b]*Log[Q2/\[Mu]2]^3*PlusD[x1b, 0])/(144*nc) - 
   (925*as^3*nc*del[x2b]*Log[Q2/\[Mu]2]^3*PlusD[x1b, 0])/864 + 
   (as^2*nc^2*del[x2b]*Log[Q2/\[Mu]2]^3*PlusD[x1b, 0])/8 + 
   (523*as^3*nc^3*del[x2b]*Log[Q2/\[Mu]2]^3*PlusD[x1b, 0])/864 + 
   (41*as^3*nf*del[x2b]*Log[Q2/\[Mu]2]^3*PlusD[x1b, 0])/216 - 
   (5*as^3*nf*del[x2b]*Log[Q2/\[Mu]2]^3*PlusD[x1b, 0])/(72*nc^2) - 
   (13*as^3*nc^2*nf*del[x2b]*Log[Q2/\[Mu]2]^3*PlusD[x1b, 0])/108 - 
   (as^3*nf^2*del[x2b]*Log[Q2/\[Mu]2]^3*PlusD[x1b, 0])/(216*nc) + 
   (as^3*nc*nf^2*del[x2b]*Log[Q2/\[Mu]2]^3*PlusD[x1b, 0])/216 + 
   (3*as^3*Pi^2*del[x2b]*Log[Q2/\[Mu]2]^3*PlusD[x1b, 0])/(64*nc^3) - 
   (31*as^3*Pi^2*del[x2b]*Log[Q2/\[Mu]2]^3*PlusD[x1b, 0])/(192*nc) + 
   (35*as^3*nc*Pi^2*del[x2b]*Log[Q2/\[Mu]2]^3*PlusD[x1b, 0])/192 - 
   (13*as^3*nc^3*Pi^2*del[x2b]*Log[Q2/\[Mu]2]^3*PlusD[x1b, 0])/192 - 
   (55*as^3*del[x2b]*Log[Q2/\[Mu]2]^4*PlusD[x1b, 0])/(576*nc) + 
   (55*as^3*nc*del[x2b]*Log[Q2/\[Mu]2]^4*PlusD[x1b, 0])/288 - 
   (55*as^3*nc^3*del[x2b]*Log[Q2/\[Mu]2]^4*PlusD[x1b, 0])/576 - 
   (5*as^3*nf*del[x2b]*Log[Q2/\[Mu]2]^4*PlusD[x1b, 0])/144 + 
   (5*as^3*nf*del[x2b]*Log[Q2/\[Mu]2]^4*PlusD[x1b, 0])/(288*nc^2) + 
   (5*as^3*nc^2*nf*del[x2b]*Log[Q2/\[Mu]2]^4*PlusD[x1b, 0])/288 - 
   (as^3*del[x2b]*Log[Q2/\[Mu]2]^5*PlusD[x1b, 0])/(64*nc^3) + 
   (3*as^3*del[x2b]*Log[Q2/\[Mu]2]^5*PlusD[x1b, 0])/(64*nc) - 
   (3*as^3*nc*del[x2b]*Log[Q2/\[Mu]2]^5*PlusD[x1b, 0])/64 + 
   (as^3*nc^3*del[x2b]*Log[Q2/\[Mu]2]^5*PlusD[x1b, 0])/64 - 
   (67*as^2*del[x2b]*PlusD[x1b, 1])/72 - (as*del[x2b]*PlusD[x1b, 1])/(2*nc) + 
   (607*as^3*del[x2b]*PlusD[x1b, 1])/(1296*nc) + 
   (as*nc*del[x2b]*PlusD[x1b, 1])/2 - (20359*as^3*nc*del[x2b]*PlusD[x1b, 1])/
    5184 + (67*as^2*nc^2*del[x2b]*PlusD[x1b, 1])/72 + 
   (5977*as^3*nc^3*del[x2b]*PlusD[x1b, 1])/1728 + 
   (2081*as^3*nf*del[x2b]*PlusD[x1b, 1])/1728 - 
   (2141*as^3*nf*del[x2b]*PlusD[x1b, 1])/(10368*nc^2) + 
   (5*as^2*nf*del[x2b]*PlusD[x1b, 1])/(36*nc) - 
   (5*as^2*nc*nf*del[x2b]*PlusD[x1b, 1])/36 - 
   (10345*as^3*nc^2*nf*del[x2b]*PlusD[x1b, 1])/10368 - 
   (25*as^3*nf^2*del[x2b]*PlusD[x1b, 1])/(648*nc) + 
   (25*as^3*nc*nf^2*del[x2b]*PlusD[x1b, 1])/648 + 
   (as^2*Pi^2*del[x2b]*PlusD[x1b, 1])/4 - 
   (5*as^2*Pi^2*del[x2b]*PlusD[x1b, 1])/(48*nc^2) - 
   (469*as^3*Pi^2*del[x2b]*PlusD[x1b, 1])/(1152*nc) + 
   (71*as^3*nc*Pi^2*del[x2b]*PlusD[x1b, 1])/64 - 
   (7*as^2*nc^2*Pi^2*del[x2b]*PlusD[x1b, 1])/48 - 
   (809*as^3*nc^3*Pi^2*del[x2b]*PlusD[x1b, 1])/1152 - 
   (169*as^3*nf*Pi^2*del[x2b]*PlusD[x1b, 1])/864 + 
   (35*as^3*nf*Pi^2*del[x2b]*PlusD[x1b, 1])/(576*nc^2) + 
   (233*as^3*nc^2*nf*Pi^2*del[x2b]*PlusD[x1b, 1])/1728 + 
   (as^3*nf^2*Pi^2*del[x2b]*PlusD[x1b, 1])/(216*nc) - 
   (as^3*nc*nf^2*Pi^2*del[x2b]*PlusD[x1b, 1])/216 - 
   (25*as^3*Pi^4*del[x2b]*PlusD[x1b, 1])/(2304*nc^3) + 
   (107*as^3*Pi^4*del[x2b]*PlusD[x1b, 1])/(2304*nc) - 
   (87*as^3*nc*Pi^4*del[x2b]*PlusD[x1b, 1])/1280 + 
   (373*as^3*nc^3*Pi^4*del[x2b]*PlusD[x1b, 1])/11520 + 
   (11*as^2*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 1])/24 - 
   (101*as^3*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 1])/(72*nc) + 
   (1051*as^3*nc*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 1])/216 - 
   (11*as^2*nc^2*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 1])/24 - 
   (187*as^3*nc^3*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 1])/54 - 
   (121*as^3*nf*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 1])/108 + 
   (65*as^3*nf*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 1])/(288*nc^2) - 
   (as^2*nf*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 1])/(12*nc) + 
   (as^2*nc*nf*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 1])/12 + 
   (773*as^3*nc^2*nf*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 1])/864 + 
   (5*as^3*nf^2*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 1])/(108*nc) - 
   (5*as^3*nc*nf^2*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 1])/108 + 
   (209*as^3*Pi^2*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 1])/(576*nc) - 
   (77*as^3*nc*Pi^2*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 1])/96 + 
   (253*as^3*nc^3*Pi^2*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 1])/576 + 
   (7*as^3*nf*Pi^2*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 1])/48 - 
   (19*as^3*nf*Pi^2*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 1])/(288*nc^2) - 
   (23*as^3*nc^2*nf*Pi^2*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 1])/288 - 
   (3*as^2*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 1])/4 + 
   (3*as^2*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 1])/(8*nc^2) + 
   (67*as^3*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 1])/(48*nc) - 
   (925*as^3*nc*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 1])/288 + 
   (3*as^2*nc^2*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 1])/8 + 
   (523*as^3*nc^3*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 1])/288 + 
   (41*as^3*nf*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 1])/72 - 
   (5*as^3*nf*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 1])/(24*nc^2) - 
   (13*as^3*nc^2*nf*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 1])/36 - 
   (as^3*nf^2*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 1])/(72*nc) + 
   (as^3*nc*nf^2*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 1])/72 + 
   (9*as^3*Pi^2*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 1])/(64*nc^3) - 
   (31*as^3*Pi^2*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 1])/(64*nc) + 
   (35*as^3*nc*Pi^2*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 1])/64 - 
   (13*as^3*nc^3*Pi^2*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 1])/64 - 
   (55*as^3*del[x2b]*Log[Q2/\[Mu]2]^3*PlusD[x1b, 1])/(144*nc) + 
   (55*as^3*nc*del[x2b]*Log[Q2/\[Mu]2]^3*PlusD[x1b, 1])/72 - 
   (55*as^3*nc^3*del[x2b]*Log[Q2/\[Mu]2]^3*PlusD[x1b, 1])/144 - 
   (5*as^3*nf*del[x2b]*Log[Q2/\[Mu]2]^3*PlusD[x1b, 1])/36 + 
   (5*as^3*nf*del[x2b]*Log[Q2/\[Mu]2]^3*PlusD[x1b, 1])/(72*nc^2) + 
   (5*as^3*nc^2*nf*del[x2b]*Log[Q2/\[Mu]2]^3*PlusD[x1b, 1])/72 - 
   (5*as^3*del[x2b]*Log[Q2/\[Mu]2]^4*PlusD[x1b, 1])/(64*nc^3) + 
   (15*as^3*del[x2b]*Log[Q2/\[Mu]2]^4*PlusD[x1b, 1])/(64*nc) - 
   (15*as^3*nc*del[x2b]*Log[Q2/\[Mu]2]^4*PlusD[x1b, 1])/64 + 
   (5*as^3*nc^3*del[x2b]*Log[Q2/\[Mu]2]^4*PlusD[x1b, 1])/64 + 
   (11*as^2*del[x2b]*PlusD[x1b, 2])/48 - (101*as^3*del[x2b]*PlusD[x1b, 2])/
    (144*nc) + (1051*as^3*nc*del[x2b]*PlusD[x1b, 2])/432 - 
   (11*as^2*nc^2*del[x2b]*PlusD[x1b, 2])/48 - 
   (187*as^3*nc^3*del[x2b]*PlusD[x1b, 2])/108 - 
   (121*as^3*nf*del[x2b]*PlusD[x1b, 2])/216 + 
   (65*as^3*nf*del[x2b]*PlusD[x1b, 2])/(576*nc^2) - 
   (as^2*nf*del[x2b]*PlusD[x1b, 2])/(24*nc) + 
   (as^2*nc*nf*del[x2b]*PlusD[x1b, 2])/24 + 
   (773*as^3*nc^2*nf*del[x2b]*PlusD[x1b, 2])/1728 + 
   (5*as^3*nf^2*del[x2b]*PlusD[x1b, 2])/(216*nc) - 
   (5*as^3*nc*nf^2*del[x2b]*PlusD[x1b, 2])/216 + 
   (209*as^3*Pi^2*del[x2b]*PlusD[x1b, 2])/(1152*nc) - 
   (77*as^3*nc*Pi^2*del[x2b]*PlusD[x1b, 2])/192 + 
   (253*as^3*nc^3*Pi^2*del[x2b]*PlusD[x1b, 2])/1152 + 
   (7*as^3*nf*Pi^2*del[x2b]*PlusD[x1b, 2])/96 - 
   (19*as^3*nf*Pi^2*del[x2b]*PlusD[x1b, 2])/(576*nc^2) - 
   (23*as^3*nc^2*nf*Pi^2*del[x2b]*PlusD[x1b, 2])/576 - 
   (3*as^2*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 2])/4 + 
   (3*as^2*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 2])/(8*nc^2) + 
   (67*as^3*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 2])/(48*nc) - 
   (925*as^3*nc*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 2])/288 + 
   (3*as^2*nc^2*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 2])/8 + 
   (523*as^3*nc^3*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 2])/288 + 
   (41*as^3*nf*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 2])/72 - 
   (5*as^3*nf*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 2])/(24*nc^2) - 
   (13*as^3*nc^2*nf*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 2])/36 - 
   (as^3*nf^2*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 2])/(72*nc) + 
   (as^3*nc*nf^2*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 2])/72 + 
   (9*as^3*Pi^2*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 2])/(64*nc^3) - 
   (31*as^3*Pi^2*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 2])/(64*nc) + 
   (35*as^3*nc*Pi^2*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 2])/64 - 
   (13*as^3*nc^3*Pi^2*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 2])/64 - 
   (55*as^3*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 2])/(96*nc) + 
   (55*as^3*nc*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 2])/48 - 
   (55*as^3*nc^3*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 2])/96 - 
   (5*as^3*nf*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 2])/24 + 
   (5*as^3*nf*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 2])/(48*nc^2) + 
   (5*as^3*nc^2*nf*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 2])/48 - 
   (5*as^3*del[x2b]*Log[Q2/\[Mu]2]^3*PlusD[x1b, 2])/(32*nc^3) + 
   (15*as^3*del[x2b]*Log[Q2/\[Mu]2]^3*PlusD[x1b, 2])/(32*nc) - 
   (15*as^3*nc*del[x2b]*Log[Q2/\[Mu]2]^3*PlusD[x1b, 2])/32 + 
   (5*as^3*nc^3*del[x2b]*Log[Q2/\[Mu]2]^3*PlusD[x1b, 2])/32 - 
   (as^2*del[x2b]*PlusD[x1b, 3])/4 + (as^2*del[x2b]*PlusD[x1b, 3])/(8*nc^2) + 
   (67*as^3*del[x2b]*PlusD[x1b, 3])/(144*nc) - 
   (925*as^3*nc*del[x2b]*PlusD[x1b, 3])/864 + 
   (as^2*nc^2*del[x2b]*PlusD[x1b, 3])/8 + 
   (523*as^3*nc^3*del[x2b]*PlusD[x1b, 3])/864 + 
   (41*as^3*nf*del[x2b]*PlusD[x1b, 3])/216 - 
   (5*as^3*nf*del[x2b]*PlusD[x1b, 3])/(72*nc^2) - 
   (13*as^3*nc^2*nf*del[x2b]*PlusD[x1b, 3])/108 - 
   (as^3*nf^2*del[x2b]*PlusD[x1b, 3])/(216*nc) + 
   (as^3*nc*nf^2*del[x2b]*PlusD[x1b, 3])/216 + 
   (3*as^3*Pi^2*del[x2b]*PlusD[x1b, 3])/(64*nc^3) - 
   (31*as^3*Pi^2*del[x2b]*PlusD[x1b, 3])/(192*nc) + 
   (35*as^3*nc*Pi^2*del[x2b]*PlusD[x1b, 3])/192 - 
   (13*as^3*nc^3*Pi^2*del[x2b]*PlusD[x1b, 3])/192 - 
   (55*as^3*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 3])/(144*nc) + 
   (55*as^3*nc*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 3])/72 - 
   (55*as^3*nc^3*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 3])/144 - 
   (5*as^3*nf*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 3])/36 + 
   (5*as^3*nf*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 3])/(72*nc^2) + 
   (5*as^3*nc^2*nf*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 3])/72 - 
   (5*as^3*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 3])/(32*nc^3) + 
   (15*as^3*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 3])/(32*nc) - 
   (15*as^3*nc*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 3])/32 + 
   (5*as^3*nc^3*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 3])/32 - 
   (55*as^3*del[x2b]*PlusD[x1b, 4])/(576*nc) + 
   (55*as^3*nc*del[x2b]*PlusD[x1b, 4])/288 - 
   (55*as^3*nc^3*del[x2b]*PlusD[x1b, 4])/576 - 
   (5*as^3*nf*del[x2b]*PlusD[x1b, 4])/144 + 
   (5*as^3*nf*del[x2b]*PlusD[x1b, 4])/(288*nc^2) + 
   (5*as^3*nc^2*nf*del[x2b]*PlusD[x1b, 4])/288 - 
   (5*as^3*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 4])/(64*nc^3) + 
   (15*as^3*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 4])/(64*nc) - 
   (15*as^3*nc*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 4])/64 + 
   (5*as^3*nc^3*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 4])/64 - 
   (as^3*del[x2b]*PlusD[x1b, 5])/(64*nc^3) + (3*as^3*del[x2b]*PlusD[x1b, 5])/
    (64*nc) - (3*as^3*nc*del[x2b]*PlusD[x1b, 5])/64 + 
   (as^3*nc^3*del[x2b]*PlusD[x1b, 5])/64 + (101*as^2*del[x1b]*PlusD[x2b, 0])/
    108 + (297029*as^3*nc*del[x1b]*PlusD[x2b, 0])/93312 - 
   (101*as^2*nc^2*del[x1b]*PlusD[x2b, 0])/108 - 
   (297029*as^3*nc^3*del[x1b]*PlusD[x2b, 0])/93312 - 
   (108823*as^3*nf*del[x1b]*PlusD[x2b, 0])/93312 + 
   (1711*as^3*nf*del[x1b]*PlusD[x2b, 0])/(6912*nc^2) - 
   (7*as^2*nf*del[x1b]*PlusD[x2b, 0])/(54*nc) + 
   (7*as^2*nc*nf*del[x1b]*PlusD[x2b, 0])/54 + 
   (171449*as^3*nc^2*nf*del[x1b]*PlusD[x2b, 0])/186624 + 
   (29*as^3*nf^2*del[x1b]*PlusD[x2b, 0])/(1458*nc) - 
   (29*as^3*nc*nf^2*del[x1b]*PlusD[x2b, 0])/1458 - 
   (11*as^2*Pi^2*del[x1b]*PlusD[x2b, 0])/144 + 
   (505*as^3*Pi^2*del[x1b]*PlusD[x2b, 0])/(2592*nc) - 
   (6499*as^3*nc*Pi^2*del[x1b]*PlusD[x2b, 0])/7776 + 
   (11*as^2*nc^2*Pi^2*del[x1b]*PlusD[x2b, 0])/144 + 
   (623*as^3*nc^3*Pi^2*del[x1b]*PlusD[x2b, 0])/972 + 
   (1471*as^3*nf*Pi^2*del[x1b]*PlusD[x2b, 0])/7776 - 
   (167*as^3*nf*Pi^2*del[x1b]*PlusD[x2b, 0])/(5184*nc^2) + 
   (as^2*nf*Pi^2*del[x1b]*PlusD[x2b, 0])/(72*nc) - 
   (as^2*nc*nf*Pi^2*del[x1b]*PlusD[x2b, 0])/72 - 
   (2441*as^3*nc^2*nf*Pi^2*del[x1b]*PlusD[x2b, 0])/15552 - 
   (5*as^3*nf^2*Pi^2*del[x1b]*PlusD[x2b, 0])/(648*nc) + 
   (5*as^3*nc*nf^2*Pi^2*del[x1b]*PlusD[x2b, 0])/648 - 
   (55*as^3*Pi^4*del[x1b]*PlusD[x2b, 0])/(3456*nc) + 
   (11*as^3*nc*Pi^4*del[x1b]*PlusD[x2b, 0])/270 - 
   (143*as^3*nc^3*Pi^4*del[x1b]*PlusD[x2b, 0])/5760 - 
   (as^3*nf*Pi^4*del[x1b]*PlusD[x2b, 0])/135 + 
   (19*as^3*nf*Pi^4*del[x1b]*PlusD[x2b, 0])/(8640*nc^2) + 
   (as^3*nc^2*nf*Pi^4*del[x1b]*PlusD[x2b, 0])/192 - 
   (67*as^2*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0])/72 - 
   (as*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0])/(2*nc) + 
   (607*as^3*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0])/(1296*nc) + 
   (as*nc*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0])/2 - 
   (20359*as^3*nc*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0])/5184 + 
   (67*as^2*nc^2*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0])/72 + 
   (5977*as^3*nc^3*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0])/1728 + 
   (2081*as^3*nf*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0])/1728 - 
   (2141*as^3*nf*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0])/(10368*nc^2) + 
   (5*as^2*nf*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0])/(36*nc) - 
   (5*as^2*nc*nf*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0])/36 - 
   (10345*as^3*nc^2*nf*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0])/10368 - 
   (25*as^3*nf^2*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0])/(648*nc) + 
   (25*as^3*nc*nf^2*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0])/648 + 
   (as^2*Pi^2*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0])/4 - 
   (5*as^2*Pi^2*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0])/(48*nc^2) - 
   (469*as^3*Pi^2*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0])/(1152*nc) + 
   (71*as^3*nc*Pi^2*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0])/64 - 
   (7*as^2*nc^2*Pi^2*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0])/48 - 
   (809*as^3*nc^3*Pi^2*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0])/1152 - 
   (169*as^3*nf*Pi^2*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0])/864 + 
   (35*as^3*nf*Pi^2*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0])/(576*nc^2) + 
   (233*as^3*nc^2*nf*Pi^2*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0])/1728 + 
   (as^3*nf^2*Pi^2*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0])/(216*nc) - 
   (as^3*nc*nf^2*Pi^2*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0])/216 - 
   (25*as^3*Pi^4*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0])/(2304*nc^3) + 
   (107*as^3*Pi^4*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0])/(2304*nc) - 
   (87*as^3*nc*Pi^4*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0])/1280 + 
   (373*as^3*nc^3*Pi^4*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0])/11520 + 
   (11*as^2*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 0])/48 - 
   (101*as^3*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 0])/(144*nc) + 
   (1051*as^3*nc*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 0])/432 - 
   (11*as^2*nc^2*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 0])/48 - 
   (187*as^3*nc^3*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 0])/108 - 
   (121*as^3*nf*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 0])/216 + 
   (65*as^3*nf*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 0])/(576*nc^2) - 
   (as^2*nf*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 0])/(24*nc) + 
   (as^2*nc*nf*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 0])/24 + 
   (773*as^3*nc^2*nf*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 0])/1728 + 
   (5*as^3*nf^2*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 0])/(216*nc) - 
   (5*as^3*nc*nf^2*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 0])/216 + 
   (209*as^3*Pi^2*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 0])/(1152*nc) - 
   (77*as^3*nc*Pi^2*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 0])/192 + 
   (253*as^3*nc^3*Pi^2*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 0])/1152 + 
   (7*as^3*nf*Pi^2*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 0])/96 - 
   (19*as^3*nf*Pi^2*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 0])/(576*nc^2) - 
   (23*as^3*nc^2*nf*Pi^2*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 0])/576 - 
   (as^2*del[x1b]*Log[Q2/\[Mu]2]^3*PlusD[x2b, 0])/4 + 
   (as^2*del[x1b]*Log[Q2/\[Mu]2]^3*PlusD[x2b, 0])/(8*nc^2) + 
   (67*as^3*del[x1b]*Log[Q2/\[Mu]2]^3*PlusD[x2b, 0])/(144*nc) - 
   (925*as^3*nc*del[x1b]*Log[Q2/\[Mu]2]^3*PlusD[x2b, 0])/864 + 
   (as^2*nc^2*del[x1b]*Log[Q2/\[Mu]2]^3*PlusD[x2b, 0])/8 + 
   (523*as^3*nc^3*del[x1b]*Log[Q2/\[Mu]2]^3*PlusD[x2b, 0])/864 + 
   (41*as^3*nf*del[x1b]*Log[Q2/\[Mu]2]^3*PlusD[x2b, 0])/216 - 
   (5*as^3*nf*del[x1b]*Log[Q2/\[Mu]2]^3*PlusD[x2b, 0])/(72*nc^2) - 
   (13*as^3*nc^2*nf*del[x1b]*Log[Q2/\[Mu]2]^3*PlusD[x2b, 0])/108 - 
   (as^3*nf^2*del[x1b]*Log[Q2/\[Mu]2]^3*PlusD[x2b, 0])/(216*nc) + 
   (as^3*nc*nf^2*del[x1b]*Log[Q2/\[Mu]2]^3*PlusD[x2b, 0])/216 + 
   (3*as^3*Pi^2*del[x1b]*Log[Q2/\[Mu]2]^3*PlusD[x2b, 0])/(64*nc^3) - 
   (31*as^3*Pi^2*del[x1b]*Log[Q2/\[Mu]2]^3*PlusD[x2b, 0])/(192*nc) + 
   (35*as^3*nc*Pi^2*del[x1b]*Log[Q2/\[Mu]2]^3*PlusD[x2b, 0])/192 - 
   (13*as^3*nc^3*Pi^2*del[x1b]*Log[Q2/\[Mu]2]^3*PlusD[x2b, 0])/192 - 
   (55*as^3*del[x1b]*Log[Q2/\[Mu]2]^4*PlusD[x2b, 0])/(576*nc) + 
   (55*as^3*nc*del[x1b]*Log[Q2/\[Mu]2]^4*PlusD[x2b, 0])/288 - 
   (55*as^3*nc^3*del[x1b]*Log[Q2/\[Mu]2]^4*PlusD[x2b, 0])/576 - 
   (5*as^3*nf*del[x1b]*Log[Q2/\[Mu]2]^4*PlusD[x2b, 0])/144 + 
   (5*as^3*nf*del[x1b]*Log[Q2/\[Mu]2]^4*PlusD[x2b, 0])/(288*nc^2) + 
   (5*as^3*nc^2*nf*del[x1b]*Log[Q2/\[Mu]2]^4*PlusD[x2b, 0])/288 - 
   (as^3*del[x1b]*Log[Q2/\[Mu]2]^5*PlusD[x2b, 0])/(64*nc^3) + 
   (3*as^3*del[x1b]*Log[Q2/\[Mu]2]^5*PlusD[x2b, 0])/(64*nc) - 
   (3*as^3*nc*del[x1b]*Log[Q2/\[Mu]2]^5*PlusD[x2b, 0])/64 + 
   (as^3*nc^3*del[x1b]*Log[Q2/\[Mu]2]^5*PlusD[x2b, 0])/64 - 
   (67*as^2*PlusD[x1b, 0]*PlusD[x2b, 0])/72 - 
   (as*PlusD[x1b, 0]*PlusD[x2b, 0])/(2*nc) + 
   (607*as^3*PlusD[x1b, 0]*PlusD[x2b, 0])/(1296*nc) + 
   (as*nc*PlusD[x1b, 0]*PlusD[x2b, 0])/2 - 
   (20359*as^3*nc*PlusD[x1b, 0]*PlusD[x2b, 0])/5184 + 
   (67*as^2*nc^2*PlusD[x1b, 0]*PlusD[x2b, 0])/72 + 
   (5977*as^3*nc^3*PlusD[x1b, 0]*PlusD[x2b, 0])/1728 + 
   (2081*as^3*nf*PlusD[x1b, 0]*PlusD[x2b, 0])/1728 - 
   (2141*as^3*nf*PlusD[x1b, 0]*PlusD[x2b, 0])/(10368*nc^2) + 
   (5*as^2*nf*PlusD[x1b, 0]*PlusD[x2b, 0])/(36*nc) - 
   (5*as^2*nc*nf*PlusD[x1b, 0]*PlusD[x2b, 0])/36 - 
   (10345*as^3*nc^2*nf*PlusD[x1b, 0]*PlusD[x2b, 0])/10368 - 
   (25*as^3*nf^2*PlusD[x1b, 0]*PlusD[x2b, 0])/(648*nc) + 
   (25*as^3*nc*nf^2*PlusD[x1b, 0]*PlusD[x2b, 0])/648 + 
   (as^2*Pi^2*PlusD[x1b, 0]*PlusD[x2b, 0])/4 - 
   (5*as^2*Pi^2*PlusD[x1b, 0]*PlusD[x2b, 0])/(48*nc^2) - 
   (469*as^3*Pi^2*PlusD[x1b, 0]*PlusD[x2b, 0])/(1152*nc) + 
   (71*as^3*nc*Pi^2*PlusD[x1b, 0]*PlusD[x2b, 0])/64 - 
   (7*as^2*nc^2*Pi^2*PlusD[x1b, 0]*PlusD[x2b, 0])/48 - 
   (809*as^3*nc^3*Pi^2*PlusD[x1b, 0]*PlusD[x2b, 0])/1152 - 
   (169*as^3*nf*Pi^2*PlusD[x1b, 0]*PlusD[x2b, 0])/864 + 
   (35*as^3*nf*Pi^2*PlusD[x1b, 0]*PlusD[x2b, 0])/(576*nc^2) + 
   (233*as^3*nc^2*nf*Pi^2*PlusD[x1b, 0]*PlusD[x2b, 0])/1728 + 
   (as^3*nf^2*Pi^2*PlusD[x1b, 0]*PlusD[x2b, 0])/(216*nc) - 
   (as^3*nc*nf^2*Pi^2*PlusD[x1b, 0]*PlusD[x2b, 0])/216 - 
   (25*as^3*Pi^4*PlusD[x1b, 0]*PlusD[x2b, 0])/(2304*nc^3) + 
   (107*as^3*Pi^4*PlusD[x1b, 0]*PlusD[x2b, 0])/(2304*nc) - 
   (87*as^3*nc*Pi^4*PlusD[x1b, 0]*PlusD[x2b, 0])/1280 + 
   (373*as^3*nc^3*Pi^4*PlusD[x1b, 0]*PlusD[x2b, 0])/11520 + 
   (11*as^2*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 0])/24 - 
   (101*as^3*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 0])/(72*nc) + 
   (1051*as^3*nc*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 0])/216 - 
   (11*as^2*nc^2*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 0])/24 - 
   (187*as^3*nc^3*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 0])/54 - 
   (121*as^3*nf*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 0])/108 + 
   (65*as^3*nf*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 0])/(288*nc^2) - 
   (as^2*nf*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 0])/(12*nc) + 
   (as^2*nc*nf*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 0])/12 + 
   (773*as^3*nc^2*nf*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 0])/864 + 
   (5*as^3*nf^2*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 0])/(108*nc) - 
   (5*as^3*nc*nf^2*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 0])/108 + 
   (209*as^3*Pi^2*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 0])/(576*nc) - 
   (77*as^3*nc*Pi^2*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 0])/96 + 
   (253*as^3*nc^3*Pi^2*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 0])/576 + 
   (7*as^3*nf*Pi^2*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 0])/48 - 
   (19*as^3*nf*Pi^2*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 0])/(288*nc^2) - 
   (23*as^3*nc^2*nf*Pi^2*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 0])/288 - 
   (3*as^2*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0]*PlusD[x2b, 0])/4 + 
   (3*as^2*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0]*PlusD[x2b, 0])/(8*nc^2) + 
   (67*as^3*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0]*PlusD[x2b, 0])/(48*nc) - 
   (925*as^3*nc*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0]*PlusD[x2b, 0])/288 + 
   (3*as^2*nc^2*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0]*PlusD[x2b, 0])/8 + 
   (523*as^3*nc^3*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0]*PlusD[x2b, 0])/288 + 
   (41*as^3*nf*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0]*PlusD[x2b, 0])/72 - 
   (5*as^3*nf*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0]*PlusD[x2b, 0])/(24*nc^2) - 
   (13*as^3*nc^2*nf*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0]*PlusD[x2b, 0])/36 - 
   (as^3*nf^2*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0]*PlusD[x2b, 0])/(72*nc) + 
   (as^3*nc*nf^2*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0]*PlusD[x2b, 0])/72 + 
   (9*as^3*Pi^2*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0]*PlusD[x2b, 0])/(64*nc^3) - 
   (31*as^3*Pi^2*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0]*PlusD[x2b, 0])/(64*nc) + 
   (35*as^3*nc*Pi^2*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0]*PlusD[x2b, 0])/64 - 
   (13*as^3*nc^3*Pi^2*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0]*PlusD[x2b, 0])/64 - 
   (55*as^3*Log[Q2/\[Mu]2]^3*PlusD[x1b, 0]*PlusD[x2b, 0])/(144*nc) + 
   (55*as^3*nc*Log[Q2/\[Mu]2]^3*PlusD[x1b, 0]*PlusD[x2b, 0])/72 - 
   (55*as^3*nc^3*Log[Q2/\[Mu]2]^3*PlusD[x1b, 0]*PlusD[x2b, 0])/144 - 
   (5*as^3*nf*Log[Q2/\[Mu]2]^3*PlusD[x1b, 0]*PlusD[x2b, 0])/36 + 
   (5*as^3*nf*Log[Q2/\[Mu]2]^3*PlusD[x1b, 0]*PlusD[x2b, 0])/(72*nc^2) + 
   (5*as^3*nc^2*nf*Log[Q2/\[Mu]2]^3*PlusD[x1b, 0]*PlusD[x2b, 0])/72 - 
   (5*as^3*Log[Q2/\[Mu]2]^4*PlusD[x1b, 0]*PlusD[x2b, 0])/(64*nc^3) + 
   (15*as^3*Log[Q2/\[Mu]2]^4*PlusD[x1b, 0]*PlusD[x2b, 0])/(64*nc) - 
   (15*as^3*nc*Log[Q2/\[Mu]2]^4*PlusD[x1b, 0]*PlusD[x2b, 0])/64 + 
   (5*as^3*nc^3*Log[Q2/\[Mu]2]^4*PlusD[x1b, 0]*PlusD[x2b, 0])/64 + 
   (11*as^2*PlusD[x1b, 1]*PlusD[x2b, 0])/24 - 
   (101*as^3*PlusD[x1b, 1]*PlusD[x2b, 0])/(72*nc) + 
   (1051*as^3*nc*PlusD[x1b, 1]*PlusD[x2b, 0])/216 - 
   (11*as^2*nc^2*PlusD[x1b, 1]*PlusD[x2b, 0])/24 - 
   (187*as^3*nc^3*PlusD[x1b, 1]*PlusD[x2b, 0])/54 - 
   (121*as^3*nf*PlusD[x1b, 1]*PlusD[x2b, 0])/108 + 
   (65*as^3*nf*PlusD[x1b, 1]*PlusD[x2b, 0])/(288*nc^2) - 
   (as^2*nf*PlusD[x1b, 1]*PlusD[x2b, 0])/(12*nc) + 
   (as^2*nc*nf*PlusD[x1b, 1]*PlusD[x2b, 0])/12 + 
   (773*as^3*nc^2*nf*PlusD[x1b, 1]*PlusD[x2b, 0])/864 + 
   (5*as^3*nf^2*PlusD[x1b, 1]*PlusD[x2b, 0])/(108*nc) - 
   (5*as^3*nc*nf^2*PlusD[x1b, 1]*PlusD[x2b, 0])/108 + 
   (209*as^3*Pi^2*PlusD[x1b, 1]*PlusD[x2b, 0])/(576*nc) - 
   (77*as^3*nc*Pi^2*PlusD[x1b, 1]*PlusD[x2b, 0])/96 + 
   (253*as^3*nc^3*Pi^2*PlusD[x1b, 1]*PlusD[x2b, 0])/576 + 
   (7*as^3*nf*Pi^2*PlusD[x1b, 1]*PlusD[x2b, 0])/48 - 
   (19*as^3*nf*Pi^2*PlusD[x1b, 1]*PlusD[x2b, 0])/(288*nc^2) - 
   (23*as^3*nc^2*nf*Pi^2*PlusD[x1b, 1]*PlusD[x2b, 0])/288 - 
   (3*as^2*Log[Q2/\[Mu]2]*PlusD[x1b, 1]*PlusD[x2b, 0])/2 + 
   (3*as^2*Log[Q2/\[Mu]2]*PlusD[x1b, 1]*PlusD[x2b, 0])/(4*nc^2) + 
   (67*as^3*Log[Q2/\[Mu]2]*PlusD[x1b, 1]*PlusD[x2b, 0])/(24*nc) - 
   (925*as^3*nc*Log[Q2/\[Mu]2]*PlusD[x1b, 1]*PlusD[x2b, 0])/144 + 
   (3*as^2*nc^2*Log[Q2/\[Mu]2]*PlusD[x1b, 1]*PlusD[x2b, 0])/4 + 
   (523*as^3*nc^3*Log[Q2/\[Mu]2]*PlusD[x1b, 1]*PlusD[x2b, 0])/144 + 
   (41*as^3*nf*Log[Q2/\[Mu]2]*PlusD[x1b, 1]*PlusD[x2b, 0])/36 - 
   (5*as^3*nf*Log[Q2/\[Mu]2]*PlusD[x1b, 1]*PlusD[x2b, 0])/(12*nc^2) - 
   (13*as^3*nc^2*nf*Log[Q2/\[Mu]2]*PlusD[x1b, 1]*PlusD[x2b, 0])/18 - 
   (as^3*nf^2*Log[Q2/\[Mu]2]*PlusD[x1b, 1]*PlusD[x2b, 0])/(36*nc) + 
   (as^3*nc*nf^2*Log[Q2/\[Mu]2]*PlusD[x1b, 1]*PlusD[x2b, 0])/36 + 
   (9*as^3*Pi^2*Log[Q2/\[Mu]2]*PlusD[x1b, 1]*PlusD[x2b, 0])/(32*nc^3) - 
   (31*as^3*Pi^2*Log[Q2/\[Mu]2]*PlusD[x1b, 1]*PlusD[x2b, 0])/(32*nc) + 
   (35*as^3*nc*Pi^2*Log[Q2/\[Mu]2]*PlusD[x1b, 1]*PlusD[x2b, 0])/32 - 
   (13*as^3*nc^3*Pi^2*Log[Q2/\[Mu]2]*PlusD[x1b, 1]*PlusD[x2b, 0])/32 - 
   (55*as^3*Log[Q2/\[Mu]2]^2*PlusD[x1b, 1]*PlusD[x2b, 0])/(48*nc) + 
   (55*as^3*nc*Log[Q2/\[Mu]2]^2*PlusD[x1b, 1]*PlusD[x2b, 0])/24 - 
   (55*as^3*nc^3*Log[Q2/\[Mu]2]^2*PlusD[x1b, 1]*PlusD[x2b, 0])/48 - 
   (5*as^3*nf*Log[Q2/\[Mu]2]^2*PlusD[x1b, 1]*PlusD[x2b, 0])/12 + 
   (5*as^3*nf*Log[Q2/\[Mu]2]^2*PlusD[x1b, 1]*PlusD[x2b, 0])/(24*nc^2) + 
   (5*as^3*nc^2*nf*Log[Q2/\[Mu]2]^2*PlusD[x1b, 1]*PlusD[x2b, 0])/24 - 
   (5*as^3*Log[Q2/\[Mu]2]^3*PlusD[x1b, 1]*PlusD[x2b, 0])/(16*nc^3) + 
   (15*as^3*Log[Q2/\[Mu]2]^3*PlusD[x1b, 1]*PlusD[x2b, 0])/(16*nc) - 
   (15*as^3*nc*Log[Q2/\[Mu]2]^3*PlusD[x1b, 1]*PlusD[x2b, 0])/16 + 
   (5*as^3*nc^3*Log[Q2/\[Mu]2]^3*PlusD[x1b, 1]*PlusD[x2b, 0])/16 - 
   (3*as^2*PlusD[x1b, 2]*PlusD[x2b, 0])/4 + 
   (3*as^2*PlusD[x1b, 2]*PlusD[x2b, 0])/(8*nc^2) + 
   (67*as^3*PlusD[x1b, 2]*PlusD[x2b, 0])/(48*nc) - 
   (925*as^3*nc*PlusD[x1b, 2]*PlusD[x2b, 0])/288 + 
   (3*as^2*nc^2*PlusD[x1b, 2]*PlusD[x2b, 0])/8 + 
   (523*as^3*nc^3*PlusD[x1b, 2]*PlusD[x2b, 0])/288 + 
   (41*as^3*nf*PlusD[x1b, 2]*PlusD[x2b, 0])/72 - 
   (5*as^3*nf*PlusD[x1b, 2]*PlusD[x2b, 0])/(24*nc^2) - 
   (13*as^3*nc^2*nf*PlusD[x1b, 2]*PlusD[x2b, 0])/36 - 
   (as^3*nf^2*PlusD[x1b, 2]*PlusD[x2b, 0])/(72*nc) + 
   (as^3*nc*nf^2*PlusD[x1b, 2]*PlusD[x2b, 0])/72 + 
   (9*as^3*Pi^2*PlusD[x1b, 2]*PlusD[x2b, 0])/(64*nc^3) - 
   (31*as^3*Pi^2*PlusD[x1b, 2]*PlusD[x2b, 0])/(64*nc) + 
   (35*as^3*nc*Pi^2*PlusD[x1b, 2]*PlusD[x2b, 0])/64 - 
   (13*as^3*nc^3*Pi^2*PlusD[x1b, 2]*PlusD[x2b, 0])/64 - 
   (55*as^3*Log[Q2/\[Mu]2]*PlusD[x1b, 2]*PlusD[x2b, 0])/(48*nc) + 
   (55*as^3*nc*Log[Q2/\[Mu]2]*PlusD[x1b, 2]*PlusD[x2b, 0])/24 - 
   (55*as^3*nc^3*Log[Q2/\[Mu]2]*PlusD[x1b, 2]*PlusD[x2b, 0])/48 - 
   (5*as^3*nf*Log[Q2/\[Mu]2]*PlusD[x1b, 2]*PlusD[x2b, 0])/12 + 
   (5*as^3*nf*Log[Q2/\[Mu]2]*PlusD[x1b, 2]*PlusD[x2b, 0])/(24*nc^2) + 
   (5*as^3*nc^2*nf*Log[Q2/\[Mu]2]*PlusD[x1b, 2]*PlusD[x2b, 0])/24 - 
   (15*as^3*Log[Q2/\[Mu]2]^2*PlusD[x1b, 2]*PlusD[x2b, 0])/(32*nc^3) + 
   (45*as^3*Log[Q2/\[Mu]2]^2*PlusD[x1b, 2]*PlusD[x2b, 0])/(32*nc) - 
   (45*as^3*nc*Log[Q2/\[Mu]2]^2*PlusD[x1b, 2]*PlusD[x2b, 0])/32 + 
   (15*as^3*nc^3*Log[Q2/\[Mu]2]^2*PlusD[x1b, 2]*PlusD[x2b, 0])/32 - 
   (55*as^3*PlusD[x1b, 3]*PlusD[x2b, 0])/(144*nc) + 
   (55*as^3*nc*PlusD[x1b, 3]*PlusD[x2b, 0])/72 - 
   (55*as^3*nc^3*PlusD[x1b, 3]*PlusD[x2b, 0])/144 - 
   (5*as^3*nf*PlusD[x1b, 3]*PlusD[x2b, 0])/36 + 
   (5*as^3*nf*PlusD[x1b, 3]*PlusD[x2b, 0])/(72*nc^2) + 
   (5*as^3*nc^2*nf*PlusD[x1b, 3]*PlusD[x2b, 0])/72 - 
   (5*as^3*Log[Q2/\[Mu]2]*PlusD[x1b, 3]*PlusD[x2b, 0])/(16*nc^3) + 
   (15*as^3*Log[Q2/\[Mu]2]*PlusD[x1b, 3]*PlusD[x2b, 0])/(16*nc) - 
   (15*as^3*nc*Log[Q2/\[Mu]2]*PlusD[x1b, 3]*PlusD[x2b, 0])/16 + 
   (5*as^3*nc^3*Log[Q2/\[Mu]2]*PlusD[x1b, 3]*PlusD[x2b, 0])/16 - 
   (5*as^3*PlusD[x1b, 4]*PlusD[x2b, 0])/(64*nc^3) + 
   (15*as^3*PlusD[x1b, 4]*PlusD[x2b, 0])/(64*nc) - 
   (15*as^3*nc*PlusD[x1b, 4]*PlusD[x2b, 0])/64 + 
   (5*as^3*nc^3*PlusD[x1b, 4]*PlusD[x2b, 0])/64 - 
   (67*as^2*del[x1b]*PlusD[x2b, 1])/72 - (as*del[x1b]*PlusD[x2b, 1])/(2*nc) + 
   (607*as^3*del[x1b]*PlusD[x2b, 1])/(1296*nc) + 
   (as*nc*del[x1b]*PlusD[x2b, 1])/2 - (20359*as^3*nc*del[x1b]*PlusD[x2b, 1])/
    5184 + (67*as^2*nc^2*del[x1b]*PlusD[x2b, 1])/72 + 
   (5977*as^3*nc^3*del[x1b]*PlusD[x2b, 1])/1728 + 
   (2081*as^3*nf*del[x1b]*PlusD[x2b, 1])/1728 - 
   (2141*as^3*nf*del[x1b]*PlusD[x2b, 1])/(10368*nc^2) + 
   (5*as^2*nf*del[x1b]*PlusD[x2b, 1])/(36*nc) - 
   (5*as^2*nc*nf*del[x1b]*PlusD[x2b, 1])/36 - 
   (10345*as^3*nc^2*nf*del[x1b]*PlusD[x2b, 1])/10368 - 
   (25*as^3*nf^2*del[x1b]*PlusD[x2b, 1])/(648*nc) + 
   (25*as^3*nc*nf^2*del[x1b]*PlusD[x2b, 1])/648 + 
   (as^2*Pi^2*del[x1b]*PlusD[x2b, 1])/4 - 
   (5*as^2*Pi^2*del[x1b]*PlusD[x2b, 1])/(48*nc^2) - 
   (469*as^3*Pi^2*del[x1b]*PlusD[x2b, 1])/(1152*nc) + 
   (71*as^3*nc*Pi^2*del[x1b]*PlusD[x2b, 1])/64 - 
   (7*as^2*nc^2*Pi^2*del[x1b]*PlusD[x2b, 1])/48 - 
   (809*as^3*nc^3*Pi^2*del[x1b]*PlusD[x2b, 1])/1152 - 
   (169*as^3*nf*Pi^2*del[x1b]*PlusD[x2b, 1])/864 + 
   (35*as^3*nf*Pi^2*del[x1b]*PlusD[x2b, 1])/(576*nc^2) + 
   (233*as^3*nc^2*nf*Pi^2*del[x1b]*PlusD[x2b, 1])/1728 + 
   (as^3*nf^2*Pi^2*del[x1b]*PlusD[x2b, 1])/(216*nc) - 
   (as^3*nc*nf^2*Pi^2*del[x1b]*PlusD[x2b, 1])/216 - 
   (25*as^3*Pi^4*del[x1b]*PlusD[x2b, 1])/(2304*nc^3) + 
   (107*as^3*Pi^4*del[x1b]*PlusD[x2b, 1])/(2304*nc) - 
   (87*as^3*nc*Pi^4*del[x1b]*PlusD[x2b, 1])/1280 + 
   (373*as^3*nc^3*Pi^4*del[x1b]*PlusD[x2b, 1])/11520 + 
   (11*as^2*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 1])/24 - 
   (101*as^3*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 1])/(72*nc) + 
   (1051*as^3*nc*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 1])/216 - 
   (11*as^2*nc^2*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 1])/24 - 
   (187*as^3*nc^3*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 1])/54 - 
   (121*as^3*nf*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 1])/108 + 
   (65*as^3*nf*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 1])/(288*nc^2) - 
   (as^2*nf*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 1])/(12*nc) + 
   (as^2*nc*nf*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 1])/12 + 
   (773*as^3*nc^2*nf*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 1])/864 + 
   (5*as^3*nf^2*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 1])/(108*nc) - 
   (5*as^3*nc*nf^2*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 1])/108 + 
   (209*as^3*Pi^2*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 1])/(576*nc) - 
   (77*as^3*nc*Pi^2*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 1])/96 + 
   (253*as^3*nc^3*Pi^2*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 1])/576 + 
   (7*as^3*nf*Pi^2*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 1])/48 - 
   (19*as^3*nf*Pi^2*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 1])/(288*nc^2) - 
   (23*as^3*nc^2*nf*Pi^2*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 1])/288 - 
   (3*as^2*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 1])/4 + 
   (3*as^2*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 1])/(8*nc^2) + 
   (67*as^3*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 1])/(48*nc) - 
   (925*as^3*nc*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 1])/288 + 
   (3*as^2*nc^2*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 1])/8 + 
   (523*as^3*nc^3*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 1])/288 + 
   (41*as^3*nf*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 1])/72 - 
   (5*as^3*nf*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 1])/(24*nc^2) - 
   (13*as^3*nc^2*nf*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 1])/36 - 
   (as^3*nf^2*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 1])/(72*nc) + 
   (as^3*nc*nf^2*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 1])/72 + 
   (9*as^3*Pi^2*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 1])/(64*nc^3) - 
   (31*as^3*Pi^2*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 1])/(64*nc) + 
   (35*as^3*nc*Pi^2*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 1])/64 - 
   (13*as^3*nc^3*Pi^2*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 1])/64 - 
   (55*as^3*del[x1b]*Log[Q2/\[Mu]2]^3*PlusD[x2b, 1])/(144*nc) + 
   (55*as^3*nc*del[x1b]*Log[Q2/\[Mu]2]^3*PlusD[x2b, 1])/72 - 
   (55*as^3*nc^3*del[x1b]*Log[Q2/\[Mu]2]^3*PlusD[x2b, 1])/144 - 
   (5*as^3*nf*del[x1b]*Log[Q2/\[Mu]2]^3*PlusD[x2b, 1])/36 + 
   (5*as^3*nf*del[x1b]*Log[Q2/\[Mu]2]^3*PlusD[x2b, 1])/(72*nc^2) + 
   (5*as^3*nc^2*nf*del[x1b]*Log[Q2/\[Mu]2]^3*PlusD[x2b, 1])/72 - 
   (5*as^3*del[x1b]*Log[Q2/\[Mu]2]^4*PlusD[x2b, 1])/(64*nc^3) + 
   (15*as^3*del[x1b]*Log[Q2/\[Mu]2]^4*PlusD[x2b, 1])/(64*nc) - 
   (15*as^3*nc*del[x1b]*Log[Q2/\[Mu]2]^4*PlusD[x2b, 1])/64 + 
   (5*as^3*nc^3*del[x1b]*Log[Q2/\[Mu]2]^4*PlusD[x2b, 1])/64 + 
   (11*as^2*PlusD[x1b, 0]*PlusD[x2b, 1])/24 - 
   (101*as^3*PlusD[x1b, 0]*PlusD[x2b, 1])/(72*nc) + 
   (1051*as^3*nc*PlusD[x1b, 0]*PlusD[x2b, 1])/216 - 
   (11*as^2*nc^2*PlusD[x1b, 0]*PlusD[x2b, 1])/24 - 
   (187*as^3*nc^3*PlusD[x1b, 0]*PlusD[x2b, 1])/54 - 
   (121*as^3*nf*PlusD[x1b, 0]*PlusD[x2b, 1])/108 + 
   (65*as^3*nf*PlusD[x1b, 0]*PlusD[x2b, 1])/(288*nc^2) - 
   (as^2*nf*PlusD[x1b, 0]*PlusD[x2b, 1])/(12*nc) + 
   (as^2*nc*nf*PlusD[x1b, 0]*PlusD[x2b, 1])/12 + 
   (773*as^3*nc^2*nf*PlusD[x1b, 0]*PlusD[x2b, 1])/864 + 
   (5*as^3*nf^2*PlusD[x1b, 0]*PlusD[x2b, 1])/(108*nc) - 
   (5*as^3*nc*nf^2*PlusD[x1b, 0]*PlusD[x2b, 1])/108 + 
   (209*as^3*Pi^2*PlusD[x1b, 0]*PlusD[x2b, 1])/(576*nc) - 
   (77*as^3*nc*Pi^2*PlusD[x1b, 0]*PlusD[x2b, 1])/96 + 
   (253*as^3*nc^3*Pi^2*PlusD[x1b, 0]*PlusD[x2b, 1])/576 + 
   (7*as^3*nf*Pi^2*PlusD[x1b, 0]*PlusD[x2b, 1])/48 - 
   (19*as^3*nf*Pi^2*PlusD[x1b, 0]*PlusD[x2b, 1])/(288*nc^2) - 
   (23*as^3*nc^2*nf*Pi^2*PlusD[x1b, 0]*PlusD[x2b, 1])/288 - 
   (3*as^2*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 1])/2 + 
   (3*as^2*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 1])/(4*nc^2) + 
   (67*as^3*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 1])/(24*nc) - 
   (925*as^3*nc*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 1])/144 + 
   (3*as^2*nc^2*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 1])/4 + 
   (523*as^3*nc^3*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 1])/144 + 
   (41*as^3*nf*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 1])/36 - 
   (5*as^3*nf*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 1])/(12*nc^2) - 
   (13*as^3*nc^2*nf*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 1])/18 - 
   (as^3*nf^2*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 1])/(36*nc) + 
   (as^3*nc*nf^2*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 1])/36 + 
   (9*as^3*Pi^2*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 1])/(32*nc^3) - 
   (31*as^3*Pi^2*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 1])/(32*nc) + 
   (35*as^3*nc*Pi^2*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 1])/32 - 
   (13*as^3*nc^3*Pi^2*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 1])/32 - 
   (55*as^3*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0]*PlusD[x2b, 1])/(48*nc) + 
   (55*as^3*nc*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0]*PlusD[x2b, 1])/24 - 
   (55*as^3*nc^3*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0]*PlusD[x2b, 1])/48 - 
   (5*as^3*nf*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0]*PlusD[x2b, 1])/12 + 
   (5*as^3*nf*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0]*PlusD[x2b, 1])/(24*nc^2) + 
   (5*as^3*nc^2*nf*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0]*PlusD[x2b, 1])/24 - 
   (5*as^3*Log[Q2/\[Mu]2]^3*PlusD[x1b, 0]*PlusD[x2b, 1])/(16*nc^3) + 
   (15*as^3*Log[Q2/\[Mu]2]^3*PlusD[x1b, 0]*PlusD[x2b, 1])/(16*nc) - 
   (15*as^3*nc*Log[Q2/\[Mu]2]^3*PlusD[x1b, 0]*PlusD[x2b, 1])/16 + 
   (5*as^3*nc^3*Log[Q2/\[Mu]2]^3*PlusD[x1b, 0]*PlusD[x2b, 1])/16 - 
   (3*as^2*PlusD[x1b, 1]*PlusD[x2b, 1])/2 + 
   (3*as^2*PlusD[x1b, 1]*PlusD[x2b, 1])/(4*nc^2) + 
   (67*as^3*PlusD[x1b, 1]*PlusD[x2b, 1])/(24*nc) - 
   (925*as^3*nc*PlusD[x1b, 1]*PlusD[x2b, 1])/144 + 
   (3*as^2*nc^2*PlusD[x1b, 1]*PlusD[x2b, 1])/4 + 
   (523*as^3*nc^3*PlusD[x1b, 1]*PlusD[x2b, 1])/144 + 
   (41*as^3*nf*PlusD[x1b, 1]*PlusD[x2b, 1])/36 - 
   (5*as^3*nf*PlusD[x1b, 1]*PlusD[x2b, 1])/(12*nc^2) - 
   (13*as^3*nc^2*nf*PlusD[x1b, 1]*PlusD[x2b, 1])/18 - 
   (as^3*nf^2*PlusD[x1b, 1]*PlusD[x2b, 1])/(36*nc) + 
   (as^3*nc*nf^2*PlusD[x1b, 1]*PlusD[x2b, 1])/36 + 
   (9*as^3*Pi^2*PlusD[x1b, 1]*PlusD[x2b, 1])/(32*nc^3) - 
   (31*as^3*Pi^2*PlusD[x1b, 1]*PlusD[x2b, 1])/(32*nc) + 
   (35*as^3*nc*Pi^2*PlusD[x1b, 1]*PlusD[x2b, 1])/32 - 
   (13*as^3*nc^3*Pi^2*PlusD[x1b, 1]*PlusD[x2b, 1])/32 - 
   (55*as^3*Log[Q2/\[Mu]2]*PlusD[x1b, 1]*PlusD[x2b, 1])/(24*nc) + 
   (55*as^3*nc*Log[Q2/\[Mu]2]*PlusD[x1b, 1]*PlusD[x2b, 1])/12 - 
   (55*as^3*nc^3*Log[Q2/\[Mu]2]*PlusD[x1b, 1]*PlusD[x2b, 1])/24 - 
   (5*as^3*nf*Log[Q2/\[Mu]2]*PlusD[x1b, 1]*PlusD[x2b, 1])/6 + 
   (5*as^3*nf*Log[Q2/\[Mu]2]*PlusD[x1b, 1]*PlusD[x2b, 1])/(12*nc^2) + 
   (5*as^3*nc^2*nf*Log[Q2/\[Mu]2]*PlusD[x1b, 1]*PlusD[x2b, 1])/12 - 
   (15*as^3*Log[Q2/\[Mu]2]^2*PlusD[x1b, 1]*PlusD[x2b, 1])/(16*nc^3) + 
   (45*as^3*Log[Q2/\[Mu]2]^2*PlusD[x1b, 1]*PlusD[x2b, 1])/(16*nc) - 
   (45*as^3*nc*Log[Q2/\[Mu]2]^2*PlusD[x1b, 1]*PlusD[x2b, 1])/16 + 
   (15*as^3*nc^3*Log[Q2/\[Mu]2]^2*PlusD[x1b, 1]*PlusD[x2b, 1])/16 - 
   (55*as^3*PlusD[x1b, 2]*PlusD[x2b, 1])/(48*nc) + 
   (55*as^3*nc*PlusD[x1b, 2]*PlusD[x2b, 1])/24 - 
   (55*as^3*nc^3*PlusD[x1b, 2]*PlusD[x2b, 1])/48 - 
   (5*as^3*nf*PlusD[x1b, 2]*PlusD[x2b, 1])/12 + 
   (5*as^3*nf*PlusD[x1b, 2]*PlusD[x2b, 1])/(24*nc^2) + 
   (5*as^3*nc^2*nf*PlusD[x1b, 2]*PlusD[x2b, 1])/24 - 
   (15*as^3*Log[Q2/\[Mu]2]*PlusD[x1b, 2]*PlusD[x2b, 1])/(16*nc^3) + 
   (45*as^3*Log[Q2/\[Mu]2]*PlusD[x1b, 2]*PlusD[x2b, 1])/(16*nc) - 
   (45*as^3*nc*Log[Q2/\[Mu]2]*PlusD[x1b, 2]*PlusD[x2b, 1])/16 + 
   (15*as^3*nc^3*Log[Q2/\[Mu]2]*PlusD[x1b, 2]*PlusD[x2b, 1])/16 - 
   (5*as^3*PlusD[x1b, 3]*PlusD[x2b, 1])/(16*nc^3) + 
   (15*as^3*PlusD[x1b, 3]*PlusD[x2b, 1])/(16*nc) - 
   (15*as^3*nc*PlusD[x1b, 3]*PlusD[x2b, 1])/16 + 
   (5*as^3*nc^3*PlusD[x1b, 3]*PlusD[x2b, 1])/16 + 
   (11*as^2*del[x1b]*PlusD[x2b, 2])/48 - (101*as^3*del[x1b]*PlusD[x2b, 2])/
    (144*nc) + (1051*as^3*nc*del[x1b]*PlusD[x2b, 2])/432 - 
   (11*as^2*nc^2*del[x1b]*PlusD[x2b, 2])/48 - 
   (187*as^3*nc^3*del[x1b]*PlusD[x2b, 2])/108 - 
   (121*as^3*nf*del[x1b]*PlusD[x2b, 2])/216 + 
   (65*as^3*nf*del[x1b]*PlusD[x2b, 2])/(576*nc^2) - 
   (as^2*nf*del[x1b]*PlusD[x2b, 2])/(24*nc) + 
   (as^2*nc*nf*del[x1b]*PlusD[x2b, 2])/24 + 
   (773*as^3*nc^2*nf*del[x1b]*PlusD[x2b, 2])/1728 + 
   (5*as^3*nf^2*del[x1b]*PlusD[x2b, 2])/(216*nc) - 
   (5*as^3*nc*nf^2*del[x1b]*PlusD[x2b, 2])/216 + 
   (209*as^3*Pi^2*del[x1b]*PlusD[x2b, 2])/(1152*nc) - 
   (77*as^3*nc*Pi^2*del[x1b]*PlusD[x2b, 2])/192 + 
   (253*as^3*nc^3*Pi^2*del[x1b]*PlusD[x2b, 2])/1152 + 
   (7*as^3*nf*Pi^2*del[x1b]*PlusD[x2b, 2])/96 - 
   (19*as^3*nf*Pi^2*del[x1b]*PlusD[x2b, 2])/(576*nc^2) - 
   (23*as^3*nc^2*nf*Pi^2*del[x1b]*PlusD[x2b, 2])/576 - 
   (3*as^2*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 2])/4 + 
   (3*as^2*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 2])/(8*nc^2) + 
   (67*as^3*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 2])/(48*nc) - 
   (925*as^3*nc*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 2])/288 + 
   (3*as^2*nc^2*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 2])/8 + 
   (523*as^3*nc^3*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 2])/288 + 
   (41*as^3*nf*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 2])/72 - 
   (5*as^3*nf*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 2])/(24*nc^2) - 
   (13*as^3*nc^2*nf*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 2])/36 - 
   (as^3*nf^2*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 2])/(72*nc) + 
   (as^3*nc*nf^2*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 2])/72 + 
   (9*as^3*Pi^2*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 2])/(64*nc^3) - 
   (31*as^3*Pi^2*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 2])/(64*nc) + 
   (35*as^3*nc*Pi^2*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 2])/64 - 
   (13*as^3*nc^3*Pi^2*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 2])/64 - 
   (55*as^3*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 2])/(96*nc) + 
   (55*as^3*nc*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 2])/48 - 
   (55*as^3*nc^3*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 2])/96 - 
   (5*as^3*nf*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 2])/24 + 
   (5*as^3*nf*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 2])/(48*nc^2) + 
   (5*as^3*nc^2*nf*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 2])/48 - 
   (5*as^3*del[x1b]*Log[Q2/\[Mu]2]^3*PlusD[x2b, 2])/(32*nc^3) + 
   (15*as^3*del[x1b]*Log[Q2/\[Mu]2]^3*PlusD[x2b, 2])/(32*nc) - 
   (15*as^3*nc*del[x1b]*Log[Q2/\[Mu]2]^3*PlusD[x2b, 2])/32 + 
   (5*as^3*nc^3*del[x1b]*Log[Q2/\[Mu]2]^3*PlusD[x2b, 2])/32 - 
   (3*as^2*PlusD[x1b, 0]*PlusD[x2b, 2])/4 + 
   (3*as^2*PlusD[x1b, 0]*PlusD[x2b, 2])/(8*nc^2) + 
   (67*as^3*PlusD[x1b, 0]*PlusD[x2b, 2])/(48*nc) - 
   (925*as^3*nc*PlusD[x1b, 0]*PlusD[x2b, 2])/288 + 
   (3*as^2*nc^2*PlusD[x1b, 0]*PlusD[x2b, 2])/8 + 
   (523*as^3*nc^3*PlusD[x1b, 0]*PlusD[x2b, 2])/288 + 
   (41*as^3*nf*PlusD[x1b, 0]*PlusD[x2b, 2])/72 - 
   (5*as^3*nf*PlusD[x1b, 0]*PlusD[x2b, 2])/(24*nc^2) - 
   (13*as^3*nc^2*nf*PlusD[x1b, 0]*PlusD[x2b, 2])/36 - 
   (as^3*nf^2*PlusD[x1b, 0]*PlusD[x2b, 2])/(72*nc) + 
   (as^3*nc*nf^2*PlusD[x1b, 0]*PlusD[x2b, 2])/72 + 
   (9*as^3*Pi^2*PlusD[x1b, 0]*PlusD[x2b, 2])/(64*nc^3) - 
   (31*as^3*Pi^2*PlusD[x1b, 0]*PlusD[x2b, 2])/(64*nc) + 
   (35*as^3*nc*Pi^2*PlusD[x1b, 0]*PlusD[x2b, 2])/64 - 
   (13*as^3*nc^3*Pi^2*PlusD[x1b, 0]*PlusD[x2b, 2])/64 - 
   (55*as^3*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 2])/(48*nc) + 
   (55*as^3*nc*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 2])/24 - 
   (55*as^3*nc^3*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 2])/48 - 
   (5*as^3*nf*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 2])/12 + 
   (5*as^3*nf*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 2])/(24*nc^2) + 
   (5*as^3*nc^2*nf*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 2])/24 - 
   (15*as^3*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0]*PlusD[x2b, 2])/(32*nc^3) + 
   (45*as^3*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0]*PlusD[x2b, 2])/(32*nc) - 
   (45*as^3*nc*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0]*PlusD[x2b, 2])/32 + 
   (15*as^3*nc^3*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0]*PlusD[x2b, 2])/32 - 
   (55*as^3*PlusD[x1b, 1]*PlusD[x2b, 2])/(48*nc) + 
   (55*as^3*nc*PlusD[x1b, 1]*PlusD[x2b, 2])/24 - 
   (55*as^3*nc^3*PlusD[x1b, 1]*PlusD[x2b, 2])/48 - 
   (5*as^3*nf*PlusD[x1b, 1]*PlusD[x2b, 2])/12 + 
   (5*as^3*nf*PlusD[x1b, 1]*PlusD[x2b, 2])/(24*nc^2) + 
   (5*as^3*nc^2*nf*PlusD[x1b, 1]*PlusD[x2b, 2])/24 - 
   (15*as^3*Log[Q2/\[Mu]2]*PlusD[x1b, 1]*PlusD[x2b, 2])/(16*nc^3) + 
   (45*as^3*Log[Q2/\[Mu]2]*PlusD[x1b, 1]*PlusD[x2b, 2])/(16*nc) - 
   (45*as^3*nc*Log[Q2/\[Mu]2]*PlusD[x1b, 1]*PlusD[x2b, 2])/16 + 
   (15*as^3*nc^3*Log[Q2/\[Mu]2]*PlusD[x1b, 1]*PlusD[x2b, 2])/16 - 
   (15*as^3*PlusD[x1b, 2]*PlusD[x2b, 2])/(32*nc^3) + 
   (45*as^3*PlusD[x1b, 2]*PlusD[x2b, 2])/(32*nc) - 
   (45*as^3*nc*PlusD[x1b, 2]*PlusD[x2b, 2])/32 + 
   (15*as^3*nc^3*PlusD[x1b, 2]*PlusD[x2b, 2])/32 - 
   (as^2*del[x1b]*PlusD[x2b, 3])/4 + (as^2*del[x1b]*PlusD[x2b, 3])/(8*nc^2) + 
   (67*as^3*del[x1b]*PlusD[x2b, 3])/(144*nc) - 
   (925*as^3*nc*del[x1b]*PlusD[x2b, 3])/864 + 
   (as^2*nc^2*del[x1b]*PlusD[x2b, 3])/8 + 
   (523*as^3*nc^3*del[x1b]*PlusD[x2b, 3])/864 + 
   (41*as^3*nf*del[x1b]*PlusD[x2b, 3])/216 - 
   (5*as^3*nf*del[x1b]*PlusD[x2b, 3])/(72*nc^2) - 
   (13*as^3*nc^2*nf*del[x1b]*PlusD[x2b, 3])/108 - 
   (as^3*nf^2*del[x1b]*PlusD[x2b, 3])/(216*nc) + 
   (as^3*nc*nf^2*del[x1b]*PlusD[x2b, 3])/216 + 
   (3*as^3*Pi^2*del[x1b]*PlusD[x2b, 3])/(64*nc^3) - 
   (31*as^3*Pi^2*del[x1b]*PlusD[x2b, 3])/(192*nc) + 
   (35*as^3*nc*Pi^2*del[x1b]*PlusD[x2b, 3])/192 - 
   (13*as^3*nc^3*Pi^2*del[x1b]*PlusD[x2b, 3])/192 - 
   (55*as^3*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 3])/(144*nc) + 
   (55*as^3*nc*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 3])/72 - 
   (55*as^3*nc^3*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 3])/144 - 
   (5*as^3*nf*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 3])/36 + 
   (5*as^3*nf*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 3])/(72*nc^2) + 
   (5*as^3*nc^2*nf*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 3])/72 - 
   (5*as^3*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 3])/(32*nc^3) + 
   (15*as^3*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 3])/(32*nc) - 
   (15*as^3*nc*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 3])/32 + 
   (5*as^3*nc^3*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 3])/32 - 
   (55*as^3*PlusD[x1b, 0]*PlusD[x2b, 3])/(144*nc) + 
   (55*as^3*nc*PlusD[x1b, 0]*PlusD[x2b, 3])/72 - 
   (55*as^3*nc^3*PlusD[x1b, 0]*PlusD[x2b, 3])/144 - 
   (5*as^3*nf*PlusD[x1b, 0]*PlusD[x2b, 3])/36 + 
   (5*as^3*nf*PlusD[x1b, 0]*PlusD[x2b, 3])/(72*nc^2) + 
   (5*as^3*nc^2*nf*PlusD[x1b, 0]*PlusD[x2b, 3])/72 - 
   (5*as^3*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 3])/(16*nc^3) + 
   (15*as^3*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 3])/(16*nc) - 
   (15*as^3*nc*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 3])/16 + 
   (5*as^3*nc^3*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 3])/16 - 
   (5*as^3*PlusD[x1b, 1]*PlusD[x2b, 3])/(16*nc^3) + 
   (15*as^3*PlusD[x1b, 1]*PlusD[x2b, 3])/(16*nc) - 
   (15*as^3*nc*PlusD[x1b, 1]*PlusD[x2b, 3])/16 + 
   (5*as^3*nc^3*PlusD[x1b, 1]*PlusD[x2b, 3])/16 - 
   (55*as^3*del[x1b]*PlusD[x2b, 4])/(576*nc) + 
   (55*as^3*nc*del[x1b]*PlusD[x2b, 4])/288 - 
   (55*as^3*nc^3*del[x1b]*PlusD[x2b, 4])/576 - 
   (5*as^3*nf*del[x1b]*PlusD[x2b, 4])/144 + 
   (5*as^3*nf*del[x1b]*PlusD[x2b, 4])/(288*nc^2) + 
   (5*as^3*nc^2*nf*del[x1b]*PlusD[x2b, 4])/288 - 
   (5*as^3*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 4])/(64*nc^3) + 
   (15*as^3*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 4])/(64*nc) - 
   (15*as^3*nc*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 4])/64 + 
   (5*as^3*nc^3*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 4])/64 - 
   (5*as^3*PlusD[x1b, 0]*PlusD[x2b, 4])/(64*nc^3) + 
   (15*as^3*PlusD[x1b, 0]*PlusD[x2b, 4])/(64*nc) - 
   (15*as^3*nc*PlusD[x1b, 0]*PlusD[x2b, 4])/64 + 
   (5*as^3*nc^3*PlusD[x1b, 0]*PlusD[x2b, 4])/64 - 
   (as^3*del[x1b]*PlusD[x2b, 5])/(64*nc^3) + (3*as^3*del[x1b]*PlusD[x2b, 5])/
    (64*nc) - (3*as^3*nc*del[x1b]*PlusD[x2b, 5])/64 + 
   (as^3*nc^3*del[x1b]*PlusD[x2b, 5])/64 + 
   (55*as^2*del[x1b]*del[x2b]*Zeta[3])/144 - 
   (101*as^3*del[x1b]*del[x2b]*Zeta[3])/(108*nc) + 
   (46987*as^3*nc*del[x1b]*del[x2b]*Zeta[3])/7776 - 
   (55*as^2*nc^2*del[x1b]*del[x2b]*Zeta[3])/144 - 
   (39715*as^3*nc^3*del[x1b]*del[x2b]*Zeta[3])/7776 - 
   (1475*as^3*nf*del[x1b]*del[x2b]*Zeta[3])/1296 + 
   (745*as^3*nf*del[x1b]*del[x2b]*Zeta[3])/(2592*nc^2) - 
   (5*as^2*nf*del[x1b]*del[x2b]*Zeta[3])/(72*nc) + 
   (5*as^2*nc*nf*del[x1b]*del[x2b]*Zeta[3])/72 + 
   (245*as^3*nc^2*nf*del[x1b]*del[x2b]*Zeta[3])/288 + 
   (5*as^3*nf^2*del[x1b]*del[x2b]*Zeta[3])/(1944*nc) - 
   (5*as^3*nc*nf^2*del[x1b]*del[x2b]*Zeta[3])/1944 + 
   (847*as^3*Pi^2*del[x1b]*del[x2b]*Zeta[3])/(3456*nc) - 
   (319*as^3*nc*Pi^2*del[x1b]*del[x2b]*Zeta[3])/432 + 
   (1705*as^3*nc^3*Pi^2*del[x1b]*del[x2b]*Zeta[3])/3456 + 
   (29*as^3*nf*Pi^2*del[x1b]*del[x2b]*Zeta[3])/216 - 
   (107*as^3*nf*Pi^2*del[x1b]*del[x2b]*Zeta[3])/(1728*nc^2) - 
   (125*as^3*nc^2*nf*Pi^2*del[x1b]*del[x2b]*Zeta[3])/1728 - 
   (15*as^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]*Zeta[3])/8 + 
   (as^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]*Zeta[3])/(2*nc^2) + 
   (67*as^3*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]*Zeta[3])/(36*nc) - 
   (3391*as^3*nc*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]*Zeta[3])/432 + 
   (11*as^2*nc^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]*Zeta[3])/8 + 
   (2587*as^3*nc^3*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]*Zeta[3])/432 + 
   (185*as^3*nf*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]*Zeta[3])/144 - 
   (59*as^3*nf*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]*Zeta[3])/(144*nc^2) - 
   (7*as^3*nc^2*nf*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]*Zeta[3])/8 + 
   (as^3*nf^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]*Zeta[3])/(108*nc) - 
   (as^3*nc*nf^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]*Zeta[3])/108 + 
   (3*as^3*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]*Zeta[3])/(16*nc^3) - 
   (53*as^3*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]*Zeta[3])/(64*nc) + 
   (337*as^3*nc*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]*Zeta[3])/288 - 
   (305*as^3*nc^3*Pi^2*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]*Zeta[3])/576 - 
   (451*as^3*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2*Zeta[3])/(576*nc) + 
   (649*as^3*nc*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2*Zeta[3])/288 - 
   (847*as^3*nc^3*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2*Zeta[3])/576 - 
   (59*as^3*nf*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2*Zeta[3])/144 + 
   (59*as^3*nf*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2*Zeta[3])/(288*nc^2) + 
   (59*as^3*nc^2*nf*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^2*Zeta[3])/288 - 
   (5*as^3*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^3*Zeta[3])/(24*nc^3) + 
   (27*as^3*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^3*Zeta[3])/(32*nc) - 
   (17*as^3*nc*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^3*Zeta[3])/16 + 
   (41*as^3*nc^3*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]^3*Zeta[3])/96 - 
   (15*as^2*del[x2b]*PlusD[x1b, 0]*Zeta[3])/8 + 
   (as^2*del[x2b]*PlusD[x1b, 0]*Zeta[3])/(2*nc^2) + 
   (67*as^3*del[x2b]*PlusD[x1b, 0]*Zeta[3])/(36*nc) - 
   (3391*as^3*nc*del[x2b]*PlusD[x1b, 0]*Zeta[3])/432 + 
   (11*as^2*nc^2*del[x2b]*PlusD[x1b, 0]*Zeta[3])/8 + 
   (2587*as^3*nc^3*del[x2b]*PlusD[x1b, 0]*Zeta[3])/432 + 
   (185*as^3*nf*del[x2b]*PlusD[x1b, 0]*Zeta[3])/144 - 
   (59*as^3*nf*del[x2b]*PlusD[x1b, 0]*Zeta[3])/(144*nc^2) - 
   (7*as^3*nc^2*nf*del[x2b]*PlusD[x1b, 0]*Zeta[3])/8 + 
   (as^3*nf^2*del[x2b]*PlusD[x1b, 0]*Zeta[3])/(108*nc) - 
   (as^3*nc*nf^2*del[x2b]*PlusD[x1b, 0]*Zeta[3])/108 + 
   (3*as^3*Pi^2*del[x2b]*PlusD[x1b, 0]*Zeta[3])/(16*nc^3) - 
   (53*as^3*Pi^2*del[x2b]*PlusD[x1b, 0]*Zeta[3])/(64*nc) + 
   (337*as^3*nc*Pi^2*del[x2b]*PlusD[x1b, 0]*Zeta[3])/288 - 
   (305*as^3*nc^3*Pi^2*del[x2b]*PlusD[x1b, 0]*Zeta[3])/576 - 
   (451*as^3*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*Zeta[3])/(288*nc) + 
   (649*as^3*nc*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*Zeta[3])/144 - 
   (847*as^3*nc^3*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*Zeta[3])/288 - 
   (59*as^3*nf*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*Zeta[3])/72 + 
   (59*as^3*nf*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*Zeta[3])/(144*nc^2) + 
   (59*as^3*nc^2*nf*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*Zeta[3])/144 - 
   (5*as^3*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0]*Zeta[3])/(8*nc^3) + 
   (81*as^3*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0]*Zeta[3])/(32*nc) - 
   (51*as^3*nc*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0]*Zeta[3])/16 + 
   (41*as^3*nc^3*del[x2b]*Log[Q2/\[Mu]2]^2*PlusD[x1b, 0]*Zeta[3])/32 - 
   (451*as^3*del[x2b]*PlusD[x1b, 1]*Zeta[3])/(288*nc) + 
   (649*as^3*nc*del[x2b]*PlusD[x1b, 1]*Zeta[3])/144 - 
   (847*as^3*nc^3*del[x2b]*PlusD[x1b, 1]*Zeta[3])/288 - 
   (59*as^3*nf*del[x2b]*PlusD[x1b, 1]*Zeta[3])/72 + 
   (59*as^3*nf*del[x2b]*PlusD[x1b, 1]*Zeta[3])/(144*nc^2) + 
   (59*as^3*nc^2*nf*del[x2b]*PlusD[x1b, 1]*Zeta[3])/144 - 
   (5*as^3*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 1]*Zeta[3])/(4*nc^3) + 
   (81*as^3*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 1]*Zeta[3])/(16*nc) - 
   (51*as^3*nc*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 1]*Zeta[3])/8 + 
   (41*as^3*nc^3*del[x2b]*Log[Q2/\[Mu]2]*PlusD[x1b, 1]*Zeta[3])/16 - 
   (5*as^3*del[x2b]*PlusD[x1b, 2]*Zeta[3])/(8*nc^3) + 
   (81*as^3*del[x2b]*PlusD[x1b, 2]*Zeta[3])/(32*nc) - 
   (51*as^3*nc*del[x2b]*PlusD[x1b, 2]*Zeta[3])/16 + 
   (41*as^3*nc^3*del[x2b]*PlusD[x1b, 2]*Zeta[3])/32 - 
   (15*as^2*del[x1b]*PlusD[x2b, 0]*Zeta[3])/8 + 
   (as^2*del[x1b]*PlusD[x2b, 0]*Zeta[3])/(2*nc^2) + 
   (67*as^3*del[x1b]*PlusD[x2b, 0]*Zeta[3])/(36*nc) - 
   (3391*as^3*nc*del[x1b]*PlusD[x2b, 0]*Zeta[3])/432 + 
   (11*as^2*nc^2*del[x1b]*PlusD[x2b, 0]*Zeta[3])/8 + 
   (2587*as^3*nc^3*del[x1b]*PlusD[x2b, 0]*Zeta[3])/432 + 
   (185*as^3*nf*del[x1b]*PlusD[x2b, 0]*Zeta[3])/144 - 
   (59*as^3*nf*del[x1b]*PlusD[x2b, 0]*Zeta[3])/(144*nc^2) - 
   (7*as^3*nc^2*nf*del[x1b]*PlusD[x2b, 0]*Zeta[3])/8 + 
   (as^3*nf^2*del[x1b]*PlusD[x2b, 0]*Zeta[3])/(108*nc) - 
   (as^3*nc*nf^2*del[x1b]*PlusD[x2b, 0]*Zeta[3])/108 + 
   (3*as^3*Pi^2*del[x1b]*PlusD[x2b, 0]*Zeta[3])/(16*nc^3) - 
   (53*as^3*Pi^2*del[x1b]*PlusD[x2b, 0]*Zeta[3])/(64*nc) + 
   (337*as^3*nc*Pi^2*del[x1b]*PlusD[x2b, 0]*Zeta[3])/288 - 
   (305*as^3*nc^3*Pi^2*del[x1b]*PlusD[x2b, 0]*Zeta[3])/576 - 
   (451*as^3*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0]*Zeta[3])/(288*nc) + 
   (649*as^3*nc*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0]*Zeta[3])/144 - 
   (847*as^3*nc^3*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0]*Zeta[3])/288 - 
   (59*as^3*nf*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0]*Zeta[3])/72 + 
   (59*as^3*nf*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0]*Zeta[3])/(144*nc^2) + 
   (59*as^3*nc^2*nf*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 0]*Zeta[3])/144 - 
   (5*as^3*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 0]*Zeta[3])/(8*nc^3) + 
   (81*as^3*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 0]*Zeta[3])/(32*nc) - 
   (51*as^3*nc*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 0]*Zeta[3])/16 + 
   (41*as^3*nc^3*del[x1b]*Log[Q2/\[Mu]2]^2*PlusD[x2b, 0]*Zeta[3])/32 - 
   (451*as^3*PlusD[x1b, 0]*PlusD[x2b, 0]*Zeta[3])/(288*nc) + 
   (649*as^3*nc*PlusD[x1b, 0]*PlusD[x2b, 0]*Zeta[3])/144 - 
   (847*as^3*nc^3*PlusD[x1b, 0]*PlusD[x2b, 0]*Zeta[3])/288 - 
   (59*as^3*nf*PlusD[x1b, 0]*PlusD[x2b, 0]*Zeta[3])/72 + 
   (59*as^3*nf*PlusD[x1b, 0]*PlusD[x2b, 0]*Zeta[3])/(144*nc^2) + 
   (59*as^3*nc^2*nf*PlusD[x1b, 0]*PlusD[x2b, 0]*Zeta[3])/144 - 
   (5*as^3*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 0]*Zeta[3])/(4*nc^3) + 
   (81*as^3*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 0]*Zeta[3])/(16*nc) - 
   (51*as^3*nc*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 0]*Zeta[3])/8 + 
   (41*as^3*nc^3*Log[Q2/\[Mu]2]*PlusD[x1b, 0]*PlusD[x2b, 0]*Zeta[3])/16 - 
   (5*as^3*PlusD[x1b, 1]*PlusD[x2b, 0]*Zeta[3])/(4*nc^3) + 
   (81*as^3*PlusD[x1b, 1]*PlusD[x2b, 0]*Zeta[3])/(16*nc) - 
   (51*as^3*nc*PlusD[x1b, 1]*PlusD[x2b, 0]*Zeta[3])/8 + 
   (41*as^3*nc^3*PlusD[x1b, 1]*PlusD[x2b, 0]*Zeta[3])/16 - 
   (451*as^3*del[x1b]*PlusD[x2b, 1]*Zeta[3])/(288*nc) + 
   (649*as^3*nc*del[x1b]*PlusD[x2b, 1]*Zeta[3])/144 - 
   (847*as^3*nc^3*del[x1b]*PlusD[x2b, 1]*Zeta[3])/288 - 
   (59*as^3*nf*del[x1b]*PlusD[x2b, 1]*Zeta[3])/72 + 
   (59*as^3*nf*del[x1b]*PlusD[x2b, 1]*Zeta[3])/(144*nc^2) + 
   (59*as^3*nc^2*nf*del[x1b]*PlusD[x2b, 1]*Zeta[3])/144 - 
   (5*as^3*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 1]*Zeta[3])/(4*nc^3) + 
   (81*as^3*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 1]*Zeta[3])/(16*nc) - 
   (51*as^3*nc*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 1]*Zeta[3])/8 + 
   (41*as^3*nc^3*del[x1b]*Log[Q2/\[Mu]2]*PlusD[x2b, 1]*Zeta[3])/16 - 
   (5*as^3*PlusD[x1b, 0]*PlusD[x2b, 1]*Zeta[3])/(4*nc^3) + 
   (81*as^3*PlusD[x1b, 0]*PlusD[x2b, 1]*Zeta[3])/(16*nc) - 
   (51*as^3*nc*PlusD[x1b, 0]*PlusD[x2b, 1]*Zeta[3])/8 + 
   (41*as^3*nc^3*PlusD[x1b, 0]*PlusD[x2b, 1]*Zeta[3])/16 - 
   (5*as^3*del[x1b]*PlusD[x2b, 2]*Zeta[3])/(8*nc^3) + 
   (81*as^3*del[x1b]*PlusD[x2b, 2]*Zeta[3])/(32*nc) - 
   (51*as^3*nc*del[x1b]*PlusD[x2b, 2]*Zeta[3])/16 + 
   (41*as^3*nc^3*del[x1b]*PlusD[x2b, 2]*Zeta[3])/32 - 
   (5*as^3*del[x1b]*del[x2b]*Zeta[3]^2)/(12*nc^3) + 
   (17*as^3*del[x1b]*del[x2b]*Zeta[3]^2)/(8*nc) - 
   (283*as^3*nc*del[x1b]*del[x2b]*Zeta[3]^2)/72 + 
   (20*as^3*nc^3*del[x1b]*del[x2b]*Zeta[3]^2)/9 - 
   (11*as^3*del[x1b]*del[x2b]*Zeta[5])/(12*nc) + 
   (385*as^3*nc*del[x1b]*del[x2b]*Zeta[5])/144 - 
   (253*as^3*nc^3*del[x1b]*del[x2b]*Zeta[5])/144 - 
   (35*as^3*nf*del[x1b]*del[x2b]*Zeta[5])/72 + 
   (19*as^3*nf*del[x1b]*del[x2b]*Zeta[5])/(72*nc^2) + 
   (2*as^3*nc^2*nf*del[x1b]*del[x2b]*Zeta[5])/9 - 
   (3*as^3*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]*Zeta[5])/(4*nc^3) + 
   (9*as^3*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]*Zeta[5])/(4*nc) - 
   (3*as^3*nc*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]*Zeta[5])/4 - 
   (3*as^3*nc^3*del[x1b]*del[x2b]*Log[Q2/\[Mu]2]*Zeta[5])/4 - 
   (3*as^3*del[x2b]*PlusD[x1b, 0]*Zeta[5])/(4*nc^3) + 
   (9*as^3*del[x2b]*PlusD[x1b, 0]*Zeta[5])/(4*nc) - 
   (3*as^3*nc*del[x2b]*PlusD[x1b, 0]*Zeta[5])/4 - 
   (3*as^3*nc^3*del[x2b]*PlusD[x1b, 0]*Zeta[5])/4 - 
   (3*as^3*del[x1b]*PlusD[x2b, 0]*Zeta[5])/(4*nc^3) + 
   (9*as^3*del[x1b]*PlusD[x2b, 0]*Zeta[5])/(4*nc) - 
   (3*as^3*nc*del[x1b]*PlusD[x2b, 0]*Zeta[5])/4 - 
   (3*as^3*nc^3*del[x1b]*PlusD[x2b, 0]*Zeta[5])/4}


==> anc/info.txt <==
Ancillary Files for the Paper:
"Rapidity Beam Functions at N3LO", arXiv:2610.XXXXX
By Federica Devoto, Bernhard Mistlberger and Gherardo Vita


***********      General Definitions    *******************
nf:            number of quark flavours, typically nf=5.
nc:            number of colors in QCD, typically nc=3.
as=alpha_S/Pi: strong coupling constant divided by Pi, evaluated at the scale mu.

Variables
x1b, x2b:      For the beam function matching kernels I_ij^Y(zb,mu^2;t):
               x1b = zb = 1-z  (complement of the longitudinal momentum fraction z; Mellin
                                  convolution with the PDF, eq. 2.7),
               For the soft functions and cross sections: x1b = xib_1, x2b = xib_2, the complements
               of the Born momentum fractions of hadron 1 and hadron 2 (eqs. 2.11, 3.12).
x1:            x1 = 1-x1b = z (only used in RapBF_regular_x1Expansion.m).
Q2, \[Mu]2:     Q^2 and mu^2; logarithms appear as Log[Q2/\[Mu]2] = L_Q, eq. 3.2.

Distributions:
del[x]:        delta(x)
PlusD[x,n]:    [ Log[x]^n / x ]_+  (plus distribution on the interval [0,1])

Generalized Polylogarithms: arXiv:math/0103059, conventions as in eq. 3.5.
G[a1,..,an,x]
r1:            square root r_1(zb) = Sqrt[4-4*x1b-x1b^2] of eq. 3.6.
s4:            rationalizing variable of the square root r_1 (eqs. 3.7, 3.8):
               s4 = 2*x1b/(2 + r1 - x1b),   x1b = 4*s4/(s4^2+2*s4+2),   r1 = 2*(2-s4^2)/(s4^2+2*s4+2).
               s4 is real for 0 <= x1b <= q_1 = 2*Sqrt[2]-2 (eq. 3.11; s4 = Sqrt[2] at the branch point). Above it,
               with the continuation x1b + I0, s4 runs on |s4| = Sqrt[2] to s4 = 1+I at x1b = 1.
               Individual functions develop imaginary parts that cancel in the sum (see sec. 3.1).
cRoot:         algebraic constant appearing in coefficients of RapBF_regular_Gs.m,
               cRoot = -2*Sqrt[2] - I*Sqrt[7] = -2.8284271247461900976 - 2.6457513110645905905*I,
               a root of x^4 - 2*x^2 + 225 = 0.

Analytic continuation (x1b -> x1b + I0, sec. 3.1), needed to evaluate RapBF_regular_Gs.m:
  r1:          Above q_1 the square root is r1 = -I*Sqrt[x1b^2+4*x1b-4]. With the principal branch of Sqrt this expression is valid on the whole interval 0 <= x1b < 1 and is used in the rules below.
  G[..., s4]:  No further prescription is needed once s4 is computed from this r1: the straight integration path from 0 to s4 does not cross any letter. Note that s4 is complex for x1b > q_1.
  G[..., x1b]: The letters 1/2 and 2/3 lie on the integration path for x1b > 1/2 and x1b > 2/3, respectively. The prescription x1b + I0 is equivalent to giving these letters a small negative imaginary part.

Beam function channels (kernels I_ij, i = beam parton, j = PDF parton, eq. 2.7):
states={"g_g","g_q","q_g","q_q","q_qbar","q_Q2","q_Q2bar"}
g:     gluon
q:     quark
qbar:  anti-quark of the same flavour as q
Q2:    quark of a flavour different from q
Q2bar: anti-quark of a flavour different from q
"g_q" is identical for any quark or anti-quark PDF parton.


***********      Beam Functions    *******************
RapBF.m
  Contains the renormalized rapidity beam function matching kernels
    RapBF[state, x1b, x2b] = I^Y_ij(zb, mu^2; t) = Sum_n as^n I^Y(n)_ij(zb, mu^2; t)  (eq. 2.19)
  through O(as^3) for all seven channels, including their full dependence on Log[Q2/\[Mu]2].
  All terms containing distributions in x1b or x2b, as well as all mu-dependent terms, are given explicitly.
  The mu-independent part that is regular in x1b (i.e. contains no del[x1b] or PlusD[x1b,n]) is
  represented by the symbol RapBFReg[state, x1b, x2b], which is provided in three equivalent
  representations in the files below.

RapBF_regular_Gs.m
  RapBFReg[state, x1b, x2b] in analytic form, expressed through G[..., x1b] and G[..., s4] with
  algebraic letters and coefficients (involving r1, I, square roots of integers and the constant cRoot).
  s4, r1 and cRoot are kept as symbols and are replaced by their definitions with the rule "aux" below.

RapBF_regular_x1bExpansion.m
  RapBFReg[state, x1b, x2b] expanded around the threshold limit zb -> 0 (z -> 1) through x1b^180,
  including powers of Log[x1b] up to Log[x1b]^5. Exact rational coefficients, Pi and Zeta values.
  Together with RapBF_regular_x1Expansion.m (matched at zb = 3/4) this gives a relative accuracy
  better than 10^-15 on the whole interval 0 <= zb < 1 (sec. 3.1).

RapBF_regular_x1Expansion.m
  RapBFReg[state, x1b, x2b] expanded around x1 = 1-x1b -> 0 (zb -> 1) through x1^120,
  including powers of Log[x1] up to Log[x1]^5. Coefficients are given numerically with 30 digits.

Usage:
    r1def = -I*Sqrt[x1b^2+4*x1b-4];
    aux   = {s4 -> 2*x1b/(2 + r1def - x1b), r1 -> r1def, x1 -> 1-x1b, cRoot -> -2*Sqrt[2] - I*Sqrt[7]};
    RapBF[...] /. Get["RapBF.m"] /. Get["RapBF_regular_Gs.m"] /. aux     (* or one of the expansion files *)

  aux replaces the auxiliary variables s4, r1 (RapBF_regular_Gs.m) and x1 (RapBF_regular_x1Expansion.m)
  by their definitions in terms of x1b, and the constant cRoot by its value. It can be omitted to keep them symbolic.


***********      Rapidity Soft Functions    *******************
RapSF.m
  RapSF[r, x1b, x2b] with r = g (adjoint) or r = q (fundamental representation), through O(as^3).
  RapSF is the eikonal (leading-power) limit of the diagonal beam function kernels, i.e. the
  rapidity soft function S^r(mu^2; xib_1, xib_2) of eq. 2.13, including Log[Q2/\[Mu]2].
  RapSF is symmetric under x1b <-> x2b.
  Its convolution inverse S^{r,-1} (eq. 2.14) enters the factorization theorem, eq. 2.11.


***********      Cross Sections    *******************
RapXS_gluon.m  (gluon-initiated Born process, e.g. Higgs boson production)
RapXS_quark.m  (quark-initiated Born process, e.g. Drell-Yan production)
  
They contain the collinear approximation to the partonic coefficient functions, i.e. the combination
B^Y (x) S^{-1} (x) B^Y in the square brackets of eq. 2.11 (without the hard function H_ij; see also eq. 3.12), normalized such that the LO coefficient is del[x1b]*del[x2b], through O(as^3) and with full Log[Q2/\[Mu]2] dependence.
The dependence on Log[Q2/\[Mu]2] is the exact solution of the DGLAP equation for the partonic cross
section through N3LO (sec. 3.2); it differs from the plain convolution only by terms beyond the accuracy of the collinear approximation.

Eta[state1, state2]:  state1 is the beam function kernel of hadron 1 (variable x1b),
                      state2 is the beam function kernel of hadron 2 (variable x2b).

Each state refers to one hadron only: "q" denotes the quark or anti-quark entering the hard
process from that hadron, and the PDF parton is labelled relative to it.
For the hadron that provides the hard anti-quark, all labels are charge conjugated.
Example: Drell-Yan production with hard process u ubar -> gamma*, u from hadron 1 and ubar from hadron 2:
Eta["q_q", "q_q"]:     PDF partons u (hadron 1) and ubar (hadron 2); Born channel, LO=del[x1b]*del[x2b] 
Eta["q_q", "q_qbar"]:  PDF partons u (hadron 1) and u    (hadron 2); starts at O(as^2)
Eta["q_g", "q_q"]:     PDF partons g (hadron 1) and ubar (hadron 2); starts at O(as)

The possible channels in the two files are:
RapXS_gluon.m:  state1, state2 in {"g_g","g_q"}
RapXS_quark.m:  state1, state2 in {"q_g","q_q","q_qbar","q_Q2","q_Q2bar"}
Channels without contribution through O(as^3) are set to zero.

All terms containing a distribution in x1b or x2b are given through the beam and soft functions,
RapBF[state1, x1b, x2b] + RapBF[state2, x2b, x1b] - RapSF[r, x1b, x2b]  (r = representation of the Born partons), where only the terms allowed by the channel appear (the soft function removes the overlap of the two collinear limits). The remaining explicit terms are regular in both x1b and x2b.

Usage:
The replacement rules in RapBF.m and RapBF_regular_*.m are given for the argument order (x1b, x2b) only. The beam function of hadron 2 enters as RapBF[state2, x2b, x1b] and requires the same rules with the two variables exchanged:

swap  = {x1b -> x2b, x2b -> x1b};
rules = Get["RapBF.m"] /. Get["RapBF_regular_Gs.m"] /. aux;     (* or one of the expansion files *)
Eta[...] /. Get["RapXS_gluon.m"] /. Join[rules, rules /. swap] /. Get["RapSF.m"]

The auxiliary variables s4, r1 (RapBF_regular_Gs.m) and x1 (RapBF_regular_x1Expansion.m) are functions of x1b and must be replaced by their definitions (aux, defined above) before the two variables are exchanged.
To keep them symbolic instead, omit aux and rename them in the exchanged rules, e.g.
swap = {x1b -> x2b, x2b -> x1b, s4 -> s4x2, r1 -> r1x2, x1 -> x2};
where s4x2, r1x2 and x2 are the same functions of x2b.
RapSF is symmetric and needs no exchanged rules.


***********     Included Files      *******************
info.txt
RapBF.m
RapBF_regular_Gs.m
RapBF_regular_x1Expansion.m
RapBF_regular_x1bExpansion.m
RapSF.m
RapXS_gluon.m
RapXS_quark.m

